Tracking Through Decoupling Singularities: A Singularity-Robust Homotopy-Continuation Extension of Feedback Linearization

Input--output feedback linearization fails at decoupling singularities, where the decoupling matrix loses rank, the relative degree is lost, and the linearizing control becomes unbounded. This paper develops a singularity-robust trajectory-tracking controller for square nonlinear control-affine systems that tracks through isolated decoupling singularities with bounded control. The method recasts tracking as real-time arc-length homotopy continuation, equivalently a continuous-time Newton/Davidenko flow, and replaces the inverse decoupling matrix by the least-norm Moore--Penrose solution of an augmented matrix $A=[\Lambda\mid b]$, where $b$ is the homotopy direction. A transversality condition $w^T b \ne 0$, with $w$ in the left null space of the decoupling matrix, keeps the augmented matrix full row rank through a generic rank-one loss. The resulting flow agrees with feedback linearization away from the singular set, tracks with $O(1/k)$ error, and re-locks after each crossing. The theory also characterizes the reflection-versus-branch-crossing dichotomy at Whitney folds and relates the reflection case to a Filippov sliding mode. Extensions cover dynamic relative-degree-one minimum-phase systems and arbitrary relative degree via filtered-error reduction. The core results are formalized and machine-checked in the Lean proof assistant, including the multi-parameter (higher-corank) repair criterion, the uniqueness of the sliding motion at the fold, and the machine-checked treatment of Filippov solutions. Simulations include a redundant 2-DOF manipulator, relative-degree-one and relative-degree-two plants, and a dual-active-bridge series-resonant DC/DC converter, where the method performs bounded inversion across buck/boost and resonance singularities while preserving zero-voltage soft switching.

==> anc/SingularityTracking.lean <==
/-
SingularityTracking.lean â€” machine-checked companion to the paper
"Tracking Through Decoupling Singularities: A Singularity-Robust
Homotopy-Continuation Extension of Feedback Linearization" (A. Borisevich).

Self-contained: imports only Mathlib. To check, place this file in any Lean
project that depends on Mathlib at the versions below and run
`lake env lean SingularityTracking.lean`.

  Lean toolchain : leanprover/lean4:v4.34.0-rc2
  Mathlib commit : 85e3a25e006c35636f0e53b0e9296caca2685bc0

All theorems are proved without admitted goals and depend only on the
standard axioms (propext, Classical.choice, Quot.sound).
-/
import Mathlib.LinearAlgebra.FiniteDimensional.Lemmas
import Mathlib.LinearAlgebra.Quotient.Basic
import Mathlib.LinearAlgebra.Finsupp.LinearCombination
import Mathlib.LinearAlgebra.Prod
import Mathlib.LinearAlgebra.Matrix.Rank
import Mathlib.LinearAlgebra.Matrix.PosDef
import Mathlib.Analysis.SpecialFunctions.Sqrt
import Mathlib.Tactic.FieldSimp
import Mathlib.Tactic.Positivity
import Mathlib.Analysis.ODE.Gronwall
import Mathlib.Analysis.Calculus.Deriv.Slope
import Mathlib.Analysis.Calculus.Deriv.Add
import Mathlib.Analysis.Calculus.Deriv.Mul
import Mathlib.MeasureTheory.Integral.IntervalIntegral.FundThmCalculus
import Mathlib.MeasureTheory.Integral.DominatedConvergence
import Mathlib.Analysis.Convex.Segment

/-!
# Singularity tracking: the augmented map and transversality

Basic objects from the paper "Tracking Through Decoupling Singularities:
A Singularity-Robust Homotopy-Continuation Extension of Feedback Linearization"
(A. Borisevich).

* `SingularityTracking.augmented L b` : the augmented map `A = [L | b]`,
  `(v, c) ↦ L v + c • b`, the linear-map avatar of the augmented matrix
  `A = [Λ | b] ∈ ℝ^{m×(m+1)}` of the paper (eq. 18).
* `SingularityTracking.IsTransversal L b` : the transversality condition of
  Definition 3, in its coordinate-free form `b ∉ range L` (equivalent to
  `wᵀb ≠ 0` for `w` spanning the left null space; see
  `SingularityTracking.Matrix`).
* `SingularityTracking.augmentedMulti L b` : the multi-parameter augmentation
  `A = [L | b₁ ⋯ b_p]` of Section "Future directions", used for the
  higher-corank generalization.

The range of the augmented map is computed here
(`range_augmented`, `range_augmentedMulti`); the kernel and rank analysis
(Lemma 1 of the paper and its generalizations) is in
`SingularityTracking.Kernel`.
-/

namespace SingularityTracking

open Submodule

variable {K : Type*} [Field K]
variable {V W : Type*} [AddCommGroup V] [Module K V] [AddCommGroup W] [Module K W]

/-- The augmented map `A = [L | b] : V × K → W`, `(v, c) ↦ L v + c • b`.
For the paper's kinematic case take `L = Df(x)`; for the dynamic case take
`L` the decoupling matrix `Λ = Dh·g`. The extra slot `c` is the homotopy
parameter direction `μ̇`. -/
def augmented (L : V →ₗ[K] W) (b : W) : (V × K) →ₗ[K] W :=
  L.comp (LinearMap.fst K V K) + (LinearMap.snd K V K).smulRight b

@[simp] theorem augmented_apply (L : V →ₗ[K] W) (b : W) (v : V) (c : K) :
    augmented L b (v, c) = L v + c • b := rfl

/-- Transversality (Definition 3 of the paper): the homotopy direction `b`
does not lie in the range of `L`. Equivalently `wᵀ b ≠ 0` for `w` spanning
the left null space of `L`. -/
def IsTransversal (L : V →ₗ[K] W) (b : W) : Prop :=
  b ∉ LinearMap.range L

/-- Transversality restated in the cokernel: the class of `b` in `W ⧸ range L`
is nonzero. -/
theorem isTransversal_iff_mkQ_ne_zero (L : V →ₗ[K] W) (b : W) :
    IsTransversal L b ↔ (LinearMap.range L).mkQ b ≠ 0 := by
  rw [IsTransversal, Ne, Submodule.mkQ_apply, Submodule.Quotient.mk_eq_zero]

/-- The range of the augmented map: `range [L | b] = range L ⊔ span{b}`.
This is the identity behind "the augmentation adds the direction `b`". -/
theorem range_augmented (L : V →ₗ[K] W) (b : W) :
    LinearMap.range (augmented L b) = LinearMap.range L ⊔ Submodule.span K {b} := by
  apply le_antisymm
  · rintro _ ⟨⟨v, c⟩, rfl⟩
    exact Submodule.add_mem_sup (LinearMap.mem_range_self L v)
      (Submodule.smul_mem _ c (Submodule.mem_span_singleton_self b))
  · rw [sup_le_iff]
    refine ⟨?_, ?_⟩
    · rintro _ ⟨v, rfl⟩
      exact ⟨(v, 0), by simp⟩
    · rw [Submodule.span_singleton_le_iff_mem]
      exact ⟨(0, 1), by simp⟩

section Multi

variable {p : ℕ}

/-- The multi-parameter augmented map `A = [L | b₁ ⋯ b_p] : V × K^p → W`,
`(v, c) ↦ L v + ∑ i, c i • b i`. This is the `p`-parameter homotopy of the
paper's Section "Multi-parameter homotopy and higher-corank singularities". -/
noncomputable def augmentedMulti (L : V →ₗ[K] W) (b : Fin p → W) :
    (V × (Fin p → K)) →ₗ[K] W :=
  L.comp (LinearMap.fst K V (Fin p → K)) +
    (Fintype.linearCombination K b).comp (LinearMap.snd K V (Fin p → K))

@[simp] theorem augmentedMulti_apply (L : V →ₗ[K] W) (b : Fin p → W)
    (v : V) (c : Fin p → K) :
    augmentedMulti L b (v, c) = L v + ∑ i, c i • b i := by
  simp [augmentedMulti, Fintype.linearCombination_apply]

/-- The range of the multi-parameter augmented map:
`range [L | b₁ ⋯ b_p] = range L ⊔ span{b₁, …, b_p}`. -/
theorem range_augmentedMulti (L : V →ₗ[K] W) (b : Fin p → W) :
    LinearMap.range (augmentedMulti L b) =
      LinearMap.range L ⊔ Submodule.span K (Set.range b) := by
  apply le_antisymm
  · rintro _ ⟨⟨v, c⟩, rfl⟩
    rw [augmentedMulti_apply]
    refine Submodule.add_mem_sup (LinearMap.mem_range_self L v) ?_
    exact Submodule.sum_mem _ fun i _ =>
      Submodule.smul_mem _ _ (Submodule.subset_span ⟨i, rfl⟩)
  · rw [sup_le_iff]
    refine ⟨?_, ?_⟩
    · rintro _ ⟨v, rfl⟩
      exact ⟨(v, 0), by simp⟩
    · rw [Submodule.span_le]
      rintro _ ⟨i, rfl⟩
      refine ⟨(0, Pi.single i 1), ?_⟩
      simp [Pi.single_apply]

end Multi

end SingularityTracking

/-!
# The augmented-Jacobian kernel lemma

Formalization of Lemma 1 of the paper, its failure counterpart
(Proposition 4), the authority-collapse phenomenon (Remark 3), and the
multi-parameter / higher-corank generalization (Section "Future directions").

Main results, with paper references:

* `ker_augmented_of_bijective` — Lemma 1(a): if `L` is bijective, then
  `ker [L | b] = span{(-L⁻¹ b, 1)}`; in particular the kernel generator has
  nonzero parameter component (the authority `ρ > 0`).
* `surjective_augmented_of_surjective` — Lemma 1(a), rank part.
* `snd_eq_zero_of_transversal` — the authority collapse `ρ = 0` of
  Lemma 1(b)/Remark 3: under transversality every kernel vector of the
  augmented map has vanishing parameter component.
* `ker_augmented_of_transversal` — Lemma 1(b), kernel part:
  `ker [L | b] = ker L × {0}`.
* `surjective_augmented_of_transversal` — Lemma 1(b), rank part: a corank-one
  rank drop is repaired by a transversal augmentation.
* `range_augmented_of_not_transversal`, `not_surjective_augmented_of_not_transversal`
  — Proposition 4 (loss of transversality): a non-transversal augmentation
  adds nothing, and the augmented map stays rank-deficient.
* `authority_tradeoff` — Remark 3 as a theorem: at a singular point, no
  augmented-kernel direction can simultaneously carry parameter authority;
  equivalently, under transversality the kernel is purely state-space.

Multi-parameter generalization (`p` homotopy directions, corank `r ≤ p`):

* `ker_augmentedMulti_of_linearIndependent` — the kernel collapse for
  `[L | b₁ ⋯ b_p]` under the generalized transversality condition (the
  classes of `bᵢ` in the cokernel `W ⧸ range L` are linearly independent).
* `surjective_augmentedMulti_iff_span_cokernel` — the exact repair
  criterion: `[L | b₁ ⋯ b_p]` is surjective iff the classes of the `bᵢ`
  span the cokernel.
* `surjective_augmentedMulti_of_rank` — corank-`p` repair by counting:
  `p` cokernel-independent directions repair a corank-`p` drop.
* `map_snd_ker_augmentedMulti`, `residual_authority`,
  `residual_authority_corank` — residual authority: the parameter-block
  projection of the augmented kernel is the kernel of the cokernel composite
  `c ↦ [∑ cᵢ bᵢ]`; when the augmentation repairs the singularity its
  dimension is exactly `p - corank L`. Foundation for the adaptive-control
  reading (joint state–parameter continuation).
-/

namespace SingularityTracking

open Submodule Module

variable {K : Type*} [Field K]
variable {V W : Type*} [AddCommGroup V] [Module K V] [AddCommGroup W] [Module K W]

/-! ### Lemma 1(a): the regular case -/

/-- Lemma 1(a), rank part: if `L` is surjective (in particular if the
decoupling matrix is invertible), the augmented map is surjective. -/
theorem surjective_augmented_of_surjective {L : V →ₗ[K] W}
    (hL : Function.Surjective L) (b : W) :
    Function.Surjective (augmented L b) := by
  rw [← LinearMap.range_eq_top, range_augmented,
    LinearMap.range_eq_top.mpr hL, top_sup_eq]

/-- Lemma 1(a), kernel part: if `L` is bijective, the kernel of the augmented
map is spanned by `(-L⁻¹ b, 1)`. The parameter component of the generator is
`1 ≠ 0`: away from singularities the continuation retains parameter
authority (`ρ > 0`). -/
theorem ker_augmented_of_bijective {L : V →ₗ[K] W} (hL : Function.Bijective L) (b : W) :
    LinearMap.ker (augmented L b) =
      Submodule.span K {(-((LinearEquiv.ofBijective L hL).symm b), (1 : K))} := by
  set e := LinearEquiv.ofBijective L hL with he
  ext ⟨v, c⟩
  simp only [LinearMap.mem_ker, augmented_apply, Submodule.mem_span_singleton,
    Prod.smul_mk, smul_eq_mul, mul_one, Prod.mk.injEq]
  constructor
  · intro h
    refine ⟨c, ?_, rfl⟩
    have hv : L v = -(c • b) := by
      rw [eq_neg_iff_add_eq_zero]; exact h
    have : e v = -(c • b) := by rw [he, LinearEquiv.ofBijective_apply]; exact hv
    have hv' : v = e.symm (-(c • b)) := by
      have h2 := congrArg e.symm this
      simpa using h2
    rw [hv', map_neg, map_smul, smul_neg]
  · rintro ⟨a, hv, rfl⟩
    have hLe : L (e.symm b) = b := by
      conv_lhs => rw [show L (e.symm b) = e (e.symm b) from rfl]
      exact e.apply_symm_apply b
    rw [← hv, smul_neg, map_neg, map_smul, hLe, neg_add_cancel]

/-! ### Lemma 1(b): the transversal singular case, and the authority collapse -/

/-- The authority collapse (Lemma 1(b) / Remark 3): under transversality,
every vector in the kernel of the augmented map has vanishing parameter
component. This is the precise statement that the feedback authority
`ρ = n̂_{m+1}` drops to zero at a transversal singularity. -/
theorem snd_eq_zero_of_transversal {L : V →ₗ[K] W} {b : W}
    (h : IsTransversal L b) {v : V} {c : K}
    (hker : augmented L b (v, c) = 0) : c = 0 := by
  by_contra hc
  apply h
  refine ⟨-(c⁻¹ • v), ?_⟩
  rw [map_neg, map_smul]
  have hLv : L v = -(c • b) := by
    rw [eq_neg_iff_add_eq_zero]; exact hker
  rw [hLv, smul_neg, neg_neg, smul_smul, inv_mul_cancel₀ hc, one_smul]

/-- Lemma 1(b), kernel part: under transversality the kernel of the augmented
map collapses to `ker L × {0}`; the continuation direction at the singularity
is purely state-space. -/
theorem ker_augmented_of_transversal {L : V →ₗ[K] W} {b : W}
    (h : IsTransversal L b) :
    LinearMap.ker (augmented L b) = (LinearMap.ker L).prod ⊥ := by
  ext ⟨v, c⟩
  simp only [LinearMap.mem_ker, Submodule.mem_prod, Submodule.mem_bot]
  constructor
  · intro hker
    have hc : c = 0 := snd_eq_zero_of_transversal h hker
    subst hc
    refine ⟨?_, rfl⟩
    simpa using hker
  · rintro ⟨hv, rfl⟩
    simp [augmented_apply, hv]

/-- Lemma 1(b), rank part: a transversal augmentation repairs a corank-one
rank drop — if `finrank (range L) + 1 = finrank W` (the rank-`(m-1)` case of
the paper) and `b ∉ range L`, the augmented map is surjective, so the
continuation tangent stays well defined through the singularity. -/
theorem surjective_augmented_of_transversal [FiniteDimensional K W]
    {L : V →ₗ[K] W} {b : W} (h : IsTransversal L b)
    (hcorank : finrank K (LinearMap.range L) + 1 = finrank K W) :
    Function.Surjective (augmented L b) := by
  rw [← LinearMap.range_eq_top, range_augmented]
  apply Submodule.eq_top_of_finrank_eq
  rw [Submodule.finrank_sup_span_singleton h, hcorank]

/-! ### Proposition 4: loss of transversality is fatal -/

/-- Proposition 4, structural part: a non-transversal augmentation adds
nothing to the range. -/
theorem range_augmented_of_not_transversal {L : V →ₗ[K] W} {b : W}
    (h : b ∈ LinearMap.range L) :
    LinearMap.range (augmented L b) = LinearMap.range L := by
  rw [range_augmented, sup_eq_left]
  rwa [Submodule.span_singleton_le_iff_mem]

/-- Proposition 4: at a genuine rank drop (`range L ≠ ⊤`), a non-transversal
augmentation (`b ∈ range L`) leaves the augmented map rank-deficient — the
continuation tangent is undefined and the flow blows up. -/
theorem not_surjective_augmented_of_not_transversal {L : V →ₗ[K] W} {b : W}
    (h : b ∈ LinearMap.range L) (hL : LinearMap.range L ≠ ⊤) :
    ¬ Function.Surjective (augmented L b) := by
  rw [← LinearMap.range_eq_top, range_augmented_of_not_transversal h]
  exact hL

/-! ### Remark 3 as a theorem: the authority–boundedness tradeoff -/

/-- The authority–boundedness tradeoff (Remark 3, promoted to a theorem):
at a singular point of `L`, no single augmentation direction can provide both
a well-defined continuation (transversality) and parameter authority in the
kernel. Precisely: if `b` is transversal then every kernel vector of
`[L | b]` with nonzero parameter component is impossible, while any kernel
vector of `L` itself extends to a (purely state-space) kernel vector of
`[L | b]`. -/
theorem authority_tradeoff {L : V →ₗ[K] W} {b : W} (h : IsTransversal L b) :
    (∀ v : V, ∀ c : K, augmented L b (v, c) = 0 → c = 0) ∧
      (∀ v ∈ LinearMap.ker L, augmented L b (v, 0) = 0) := by
  refine ⟨fun v c hker => snd_eq_zero_of_transversal h hker, fun v hv => ?_⟩
  simp [augmented_apply, LinearMap.mem_ker.mp hv]

/-! ### Multi-parameter homotopy: higher-corank repair

The paper's Section "Multi-parameter homotopy and higher-corank singularities"
conjectures that `p` continuation parameters repair singularities of corank up
to `p`. The following results make that precise and prove it. The generalized
transversality condition is that the classes of the directions `bᵢ` in the
cokernel `W ⧸ range L` are linearly independent (for spanning, resp.). For
`p = 1` this recovers `IsTransversal` (see
`isTransversal_iff_linearIndependent_single`). -/

section Multi

variable {p : ℕ}

/-- Generalized kernel collapse: if the classes of `b₁, …, b_p` in the
cokernel of `L` are linearly independent, the kernel of `[L | b₁ ⋯ b_p]`
is `ker L × {0}` — all `p` parameter authorities vanish simultaneously at
the singularity. -/
theorem ker_augmentedMulti_of_linearIndependent {L : V →ₗ[K] W} {b : Fin p → W}
    (h : LinearIndependent K fun i => (LinearMap.range L).mkQ (b i)) :
    LinearMap.ker (augmentedMulti L b) = (LinearMap.ker L).prod ⊥ := by
  ext ⟨v, c⟩
  simp only [LinearMap.mem_ker, augmentedMulti_apply, Submodule.mem_prod,
    Submodule.mem_bot]
  constructor
  · intro hker
    have hmem : ∑ i, c i • b i ∈ LinearMap.range L := by
      refine ⟨-v, ?_⟩
      rw [map_neg, neg_eq_iff_add_eq_zero]
      exact hker
    have h0 : ∑ i, c i • (LinearMap.range L).mkQ (b i) = 0 := by
      have : (LinearMap.range L).mkQ (∑ i, c i • b i) = 0 := by
        rw [Submodule.mkQ_apply, Submodule.Quotient.mk_eq_zero]
        exact hmem
      simpa [map_sum, map_smul] using this
    have hc : ∀ i, c i = 0 := Fintype.linearIndependent_iff.mp h c h0
    have hc' : c = 0 := funext hc
    subst hc'
    refine ⟨?_, rfl⟩
    simpa using hker
  · rintro ⟨hv, rfl⟩
    simp [hv]

/-- The exact repair criterion: the multi-augmented map is surjective iff the
classes of the homotopy directions span the cokernel of `L`. This is the
sharp form of "the added directions must span the missing directions". -/
theorem surjective_augmentedMulti_iff_span_cokernel (L : V →ₗ[K] W) (b : Fin p → W) :
    Function.Surjective (augmentedMulti L b) ↔
      Submodule.span K (Set.range fun i => (LinearMap.range L).mkQ (b i)) = ⊤ := by
  rw [← LinearMap.range_eq_top, range_augmentedMulti]
  have himg : (Set.range fun i => (LinearMap.range L).mkQ (b i)) =
      (LinearMap.range L).mkQ '' Set.range b := by
    rw [← Set.range_comp]; rfl
  rw [himg, Submodule.span_image, Submodule.map_mkQ_eq_top, sup_comm]

/-- Corank-`p` repair by counting: if the rank drop has corank `p`
(`finrank (range L) + p = finrank W`) and the `p` homotopy directions are
independent in the cokernel, the augmented map is surjective. This proves the
paper's "generically `p ≥ r` suffices" claim in the exact-count case. -/
theorem surjective_augmentedMulti_of_rank [FiniteDimensional K W]
    {L : V →ₗ[K] W} {b : Fin p → W}
    (h : LinearIndependent K fun i => (LinearMap.range L).mkQ (b i))
    (hcorank : finrank K (LinearMap.range L) + p = finrank K W) :
    Function.Surjective (augmentedMulti L b) := by
  rw [surjective_augmentedMulti_iff_span_cokernel]
  apply Submodule.eq_top_of_finrank_eq
  rw [finrank_span_eq_card h, Fintype.card_fin]
  have hq := Submodule.finrank_quotient_add_finrank (LinearMap.range L)
  omega

/-- For `p = 1`, the generalized transversality condition (linear independence
of the cokernel classes) is exactly the transversality of Definition 3. -/
theorem isTransversal_iff_linearIndependent_single (L : V →ₗ[K] W) (b : W) :
    IsTransversal L b ↔
      LinearIndependent K fun _ : Fin 1 => (LinearMap.range L).mkQ b := by
  rw [linearIndependent_unique_iff, isTransversal_iff_mkQ_ne_zero]

/-! ### Residual authority through a singularity crossing

In the adaptive-control reading of the multi-parameter augmentation the
columns `bᵢ` split into homotopy directions and parameter-sensitivity
directions, and the question at a singularity is how much of the parameter
block survives in the kernel of `[L | b₁ ⋯ b_p]` — these are the rate
combinations `(μ̇, θ̂̇)` along which the estimator can keep moving without
disturbing the output. The answer is exact: the parameter-block projection of
the augmented kernel is the kernel of the cokernel composite
`c ↦ [∑ cᵢ bᵢ] ∈ W ⧸ range L` (`map_snd_ker_augmentedMulti`), and when the
augmentation repairs the singularity its dimension is `p - corank L`
(`residual_authority`). Each unit of corank consumed by the repair pins
exactly one combination of augmentation rates; the remaining `p - r`
combinations stay free — with `p > r` directions, adaptation authority
survives the crossing. At a regular point nothing is pinned
(`map_snd_ker_augmentedMulti_of_surjective`). -/

/-- The parameter-block projection of the augmented kernel, computed exactly:
`c` extends to a kernel vector `(v, c)` of `[L | b₁ ⋯ b_p]` iff `∑ cᵢ bᵢ`
falls back into `range L`, i.e. iff the class of `∑ cᵢ bᵢ` in the cokernel
vanishes. -/
theorem map_snd_ker_augmentedMulti (L : V →ₗ[K] W) (b : Fin p → W) :
    (LinearMap.ker (augmentedMulti L b)).map (LinearMap.snd K V (Fin p → K)) =
      LinearMap.ker ((LinearMap.range L).mkQ ∘ₗ Fintype.linearCombination K b) := by
  ext c
  simp only [Submodule.mem_map, LinearMap.mem_ker, LinearMap.comp_apply,
    Submodule.mkQ_apply, Submodule.Quotient.mk_eq_zero]
  constructor
  · rintro ⟨⟨v, c'⟩, hker, rfl⟩
    have h0 : L v + ∑ i, c' i • b i = 0 := by
      simpa [augmentedMulti_apply] using hker
    refine ⟨-v, ?_⟩
    rw [map_neg, Fintype.linearCombination_apply]
    exact neg_eq_of_add_eq_zero_right h0
  · rintro ⟨v, hv⟩
    refine ⟨(-v, c), ?_, rfl⟩
    rw [Fintype.linearCombination_apply] at hv
    simp [augmentedMulti_apply, ← hv]

/-- At a regular point (`L` surjective) the parameter block is entirely free:
every rate vector `c` extends to a kernel direction of the augmented map. -/
theorem map_snd_ker_augmentedMulti_of_surjective {L : V →ₗ[K] W}
    (hL : Function.Surjective L) (b : Fin p → W) :
    (LinearMap.ker (augmentedMulti L b)).map (LinearMap.snd K V (Fin p → K)) = ⊤ := by
  rw [map_snd_ker_augmentedMulti, Submodule.eq_top_iff']
  intro c
  simp [LinearMap.mem_ker, Submodule.Quotient.mk_eq_zero,
    LinearMap.range_eq_top.mpr hL]

/-- **Residual authority.** If the multi-augmentation repairs the singularity
(`[L | b₁ ⋯ b_p]` surjective), the parameter-block projection of its kernel
has dimension exactly `p - corank L`: the repair consumes one rate
combination per unit of corank and leaves the rest free. -/
theorem residual_authority [FiniteDimensional K W]
    {L : V →ₗ[K] W} {b : Fin p → W}
    (hsurj : Function.Surjective (augmentedMulti L b)) :
    finrank K ((LinearMap.ker (augmentedMulti L b)).map
        (LinearMap.snd K V (Fin p → K)))
      + finrank K (W ⧸ LinearMap.range L) = p := by
  set Bbar := (LinearMap.range L).mkQ ∘ₗ Fintype.linearCombination K b with hBbar_def
  have hrange : LinearMap.range Bbar = ⊤ := by
    rw [hBbar_def, LinearMap.range_comp, Fintype.range_linearCombination,
      Submodule.map_span, ← Set.range_comp]
    exact (surjective_augmentedMulti_iff_span_cokernel L b).mp hsurj
  have hrn := LinearMap.finrank_range_add_finrank_ker Bbar
  rw [hrange, finrank_top, Module.finrank_fintype_fun_eq_card, Fintype.card_fin] at hrn
  rw [map_snd_ker_augmentedMulti, ← hBbar_def]
  omega

/-- Residual authority, corank form: at a corank-`r` singularity repaired by
the `p` augmentation directions, exactly `p - r` rate combinations survive in
the parameter block of the augmented kernel. -/
theorem residual_authority_corank [FiniteDimensional K W]
    {L : V →ₗ[K] W} {b : Fin p → W} {r : ℕ}
    (hsurj : Function.Surjective (augmentedMulti L b))
    (hcorank : finrank K (LinearMap.range L) + r = finrank K W) :
    finrank K ((LinearMap.ker (augmentedMulti L b)).map
        (LinearMap.snd K V (Fin p → K))) + r = p := by
  have hq := Submodule.finrank_quotient_add_finrank (LinearMap.range L)
  have h := residual_authority hsurj
  omega

end Multi

end SingularityTracking

/-!
# Matrix form: transversality as `wᵀb ≠ 0`

The paper states transversality (Definition 3) as `wᵀ b ≠ 0` where `w ≠ 0`
spans the left null space of the decoupling matrix `Λ` at a corank-one rank
drop. This file proves the equivalence with the coordinate-free form
`b ∉ range Λ` used in `SingularityTracking.Kernel`, and packages Lemma 1(b)
in fully matrix-level terms.

* `isTransversal_iff_dotProduct_ne_zero` — Definition 3, both forms:
  at a rank-`(m-1)` point, `b ∉ range Λ ↔ wᵀb ≠ 0`.
* `lemma_one_b_matrix` — Lemma 1(b) for matrices: at a rank-`(m-1)` point
  with `wᵀb ≠ 0`, the augmented matrix `[Λ | b]` has full row rank
  (surjective as a map) and its kernel is `ker Λ × {0}` (`ρ = 0`).

## Whitney fold reduction (Proposition "reduction", kernel localization)

The Jacobian of the Whitney normal form `φ(x) = (x₁², x₂, …, x_m)` at the
fold point is `diag(0, 1, …, 1)`; the algebra of the paper's fold analysis
localizes to the single folded coordinate:

* `whitneyDiag` — the fold-point Jacobian `diag(0, 1, …, 1)`.
* `ker_whitneyDiag` — its kernel is spanned by the fold direction `e₁`.
* `finrank_range_whitneyDiag` — it has corank exactly one.
* `isTransversal_whitneyDiag_iff` — transversality in Whitney coordinates
  is exactly `b₁ ≠ 0`: the homotopy direction must have a component along
  the folded output (Definition 3 evaluated in normal form).
* `whitney_reduction` — the packaged reduction: for `b₁ ≠ 0` the augmented
  map is surjective with kernel `span{e₁} × {0}`, so the entire singular
  analysis collapses to the scalar fold treated in
  `SingularityTracking.Filippov`, as Theorem 2 asserts.
-/

namespace SingularityTracking

open Matrix Module Submodule

variable {K : Type*} [Field K] {m : ℕ}

/-- The linear functional `y ↦ wᵀ y` on `K^m`. -/
private def dotL (w : Fin m → K) : (Fin m → K) →ₗ[K] K where
  toFun y := dotProduct w y
  map_add' x y := by
    simp only [dotProduct, Pi.add_apply, mul_add, Finset.sum_add_distrib]
  map_smul' r x := by
    simp only [dotProduct, Pi.smul_apply, smul_eq_mul, RingHom.id_apply,
      Finset.mul_sum]
    exact Finset.sum_congr rfl fun i _ => by ring

@[simp] private theorem dotL_apply (w y : Fin m → K) : dotL w y = dotProduct w y := rfl

/-- Definition 3, equivalence of the two forms of transversality: at a
corank-one rank drop (`rank Λ + 1 = m`), with `w ≠ 0` spanning the left null
space (`wᵀΛ = 0`), the homotopy direction `b` avoids `range Λ` iff
`wᵀ b ≠ 0`. -/
theorem isTransversal_iff_dotProduct_ne_zero
    {Λ : Matrix (Fin m) (Fin m) K} {w : Fin m → K} (b : Fin m → K)
    (hw : w ≠ 0) (hwΛ : w ᵥ* Λ = 0) (hrank : Λ.rank + 1 = m) :
    IsTransversal Λ.mulVecLin b ↔ dotProduct w b ≠ 0 := by
  -- the range of Λ is exactly the kernel of the functional wᵀ·
  have hle : LinearMap.range Λ.mulVecLin ≤ LinearMap.ker (dotL w) := by
    rintro _ ⟨x, rfl⟩
    simp only [LinearMap.mem_ker, dotL_apply, Matrix.mulVecLin_apply]
    rw [dotProduct_mulVec, hwΛ, zero_dotProduct]
  -- the functional is surjective since w ≠ 0
  have hsurj : LinearMap.range (dotL w) = ⊤ := by
    obtain ⟨i, hi⟩ := Function.ne_iff.mp hw
    rw [LinearMap.range_eq_top]
    intro y
    refine ⟨(y / w i) • Pi.single i 1, ?_⟩
    simp only [map_smul, dotL_apply, smul_eq_mul]
    rw [dotProduct_single, mul_one, div_mul_cancel₀ y hi]
  -- dimension count: both subspaces have finrank m - 1, so they coincide
  have hkerdim : finrank K (LinearMap.ker (dotL w)) + 1 = m := by
    have h1 := LinearMap.finrank_range_add_finrank_ker (dotL w)
    rw [hsurj, finrank_top, finrank_self] at h1
    have h2 : finrank K (Fin m → K) = m := by
      rw [Module.finrank_pi, Fintype.card_fin]
    omega
  have hrange : finrank K (LinearMap.range Λ.mulVecLin) + 1 = m := hrank
  have heq : LinearMap.range Λ.mulVecLin = LinearMap.ker (dotL w) :=
    Submodule.eq_of_le_of_finrank_le hle (by omega)
  rw [IsTransversal, heq]
  simp [LinearMap.mem_ker]

/-- Lemma 1(b) in matrix terms: at a corank-one rank drop of the decoupling
matrix `Λ` (`rank Λ + 1 = m`), if the transversality condition `wᵀb ≠ 0`
holds for the left null direction `w`, then the augmented matrix `[Λ | b]`
retains full row rank (its map is surjective, so the continuation tangent is
well defined) and its kernel collapses to `ker Λ × {0}` (the parameter
authority `ρ` vanishes at the singularity). -/
theorem lemma_one_b_matrix
    {Λ : Matrix (Fin m) (Fin m) K} {w b : Fin m → K}
    (hw : w ≠ 0) (hwΛ : w ᵥ* Λ = 0) (hrank : Λ.rank + 1 = m)
    (hwb : dotProduct w b ≠ 0) :
    Function.Surjective (augmented Λ.mulVecLin b) ∧
      LinearMap.ker (augmented Λ.mulVecLin b) = (LinearMap.ker Λ.mulVecLin).prod ⊥ := by
  have htrans : IsTransversal Λ.mulVecLin b :=
    (isTransversal_iff_dotProduct_ne_zero b hw hwΛ hrank).mpr hwb
  refine ⟨?_, ker_augmented_of_transversal htrans⟩
  apply surjective_augmented_of_transversal htrans
  have h2 : finrank K (Fin m → K) = m := by
    rw [Module.finrank_pi, Fintype.card_fin]
  have hrk : finrank K (LinearMap.range Λ.mulVecLin) + 1 = m := hrank
  omega

end SingularityTracking

namespace SingularityTracking

open Matrix Module Submodule

variable {K : Type*} [Field K] {m : ℕ}

/-! ## Whitney reduction (Proposition "Reduction at a generic fold")

In Whitney normal-form coordinates the fold map is
`φ(x) = (x₁², x₂, …, x_m)`, so at the singular point the Jacobian is the
diagonal matrix `diag(0, 1, …, 1)`. The results below formalize the kernel
localization of the paper's reduction proposition: with transversality
(`b₁ ≠ 0`), the augmented kernel at the fold point is spanned by `(e₁, 0)` —
the reflection/crossing degree of freedom lies entirely in the `(x₁, μ)`
block, and the augmented map retains full row rank. The Whitney normal form
itself (Golubitsky–Guillemin) is taken as the choice of coordinates, exactly
as in the paper's proof. -/

/-- The Jacobian of the Whitney fold `φ(x) = (x₁², x₂, …, x_m)` at the
singular point `x₁ = 0`: the diagonal matrix `diag(0, 1, …, 1)`. -/
def whitneyDiag (K : Type*) [Field K] (m : ℕ) [NeZero m] : Matrix (Fin m) (Fin m) K :=
  Matrix.diagonal fun i => if i = 0 then 0 else 1

variable [NeZero m]

/-- The kernel of the Whitney Jacobian at the fold point is spanned by the
fold direction `e₁`. -/
theorem ker_whitneyDiag :
    LinearMap.ker (whitneyDiag K m).mulVecLin
      = Submodule.span K {(Pi.single 0 1 : Fin m → K)} := by
  ext v
  simp only [LinearMap.mem_ker, Matrix.mulVecLin_apply, Submodule.mem_span_singleton]
  constructor
  · intro h
    refine ⟨v 0, funext fun i => ?_⟩
    have hi := congrFun h i
    rw [whitneyDiag, Matrix.mulVec_diagonal, Pi.zero_apply] at hi
    by_cases h0 : i = 0
    · subst h0; simp
    · simp only [h0, ite_false, one_mul] at hi
      simp [h0, hi]
  · rintro ⟨a, rfl⟩
    funext i
    rw [whitneyDiag, Matrix.mulVec_diagonal, Pi.zero_apply]
    by_cases h0 : i = 0
    · subst h0; simp
    · simp [h0]

/-- Transversality at the Whitney fold point is exactly `b₁ ≠ 0`: the
homotopy direction must have a component along the folded output. This is
Definition 3 evaluated in Whitney coordinates. -/
theorem isTransversal_whitneyDiag_iff (b : Fin m → K) :
    IsTransversal (whitneyDiag K m).mulVecLin b ↔ b 0 ≠ 0 := by
  constructor
  · intro h hb0
    apply h
    refine ⟨b, funext fun i => ?_⟩
    rw [Matrix.mulVecLin_apply, whitneyDiag, Matrix.mulVec_diagonal]
    by_cases h0 : i = 0
    · subst h0; simp [hb0]
    · simp [h0]
  · rintro hb0 ⟨v, hv⟩
    apply hb0
    have h0 := congrFun hv 0
    rw [Matrix.mulVecLin_apply, whitneyDiag, Matrix.mulVec_diagonal] at h0
    simpa using h0.symm

/-- The Whitney Jacobian at the fold point has corank one. -/
theorem finrank_range_whitneyDiag :
    finrank K (LinearMap.range (whitneyDiag K m).mulVecLin) + 1 = m := by
  have hrn := LinearMap.finrank_range_add_finrank_ker (whitneyDiag K m).mulVecLin
  have hker : finrank K (LinearMap.ker (whitneyDiag K m).mulVecLin) = 1 := by
    rw [ker_whitneyDiag]
    exact finrank_span_singleton (by simp)
  have hdom : finrank K (Fin m → K) = m := by
    rw [Module.finrank_pi, Fintype.card_fin]
  omega

/-- **Whitney reduction** (kernel localization of the paper's Proposition
"Reduction at a generic fold"): at the Whitney fold point, under
transversality `b₁ ≠ 0`, the augmented map `[Dφ | b]` retains full row rank
and its kernel is spanned by `(e₁, 0)` — the single continuation degree of
freedom lies entirely in the `(x₁, μ)` block, with zero parameter authority.
The scalar fold analysis (`SingularityTracking.Filippov`) therefore applies
along `e₁`, exactly as the paper's Theorem 2 asserts. -/
theorem whitney_reduction {b : Fin m → K} (hb : b 0 ≠ 0) :
    Function.Surjective (augmented (whitneyDiag K m).mulVecLin b) ∧
      LinearMap.ker (augmented (whitneyDiag K m).mulVecLin b)
        = Submodule.span K {((Pi.single 0 1 : Fin m → K), (0 : K))} := by
  have htrans : IsTransversal (whitneyDiag K m).mulVecLin b :=
    (isTransversal_whitneyDiag_iff b).mpr hb
  constructor
  · apply surjective_augmented_of_transversal htrans
    have h1 := finrank_range_whitneyDiag (K := K) (m := m)
    have h2 : finrank K (Fin m → K) = m := by
      rw [Module.finrank_pi, Fintype.card_fin]
    omega
  · rw [ker_augmented_of_transversal htrans, ker_whitneyDiag]
    ext ⟨v, c⟩
    simp only [Submodule.mem_prod, Submodule.mem_span_singleton, Submodule.mem_bot]
    constructor
    · rintro ⟨⟨a, ha⟩, rfl⟩
      exact ⟨a, by rw [Prod.smul_mk, ha, smul_zero]⟩
    · rintro ⟨a, ha⟩
      rw [Prod.smul_mk] at ha
      have h1 : a • (Pi.single 0 1 : Fin m → K) = v := (Prod.ext_iff.mp ha).1
      have h2 : a • (0 : K) = c := (Prod.ext_iff.mp ha).2
      exact ⟨⟨a, h1⟩, by rw [← h2, smul_zero]⟩

end SingularityTracking

/-!
# The least-norm right inverse `A† = Aᵀ(AAᵀ)⁻¹` — Theorem 1(1)

Theorem 1(1) of the paper ("no blow-up") asserts that at a transversal
singularity the continuation tangent is well defined and finite: the
augmented matrix `A = [Λ | b]` retains full row rank, so
`A† = Aᵀ(AAᵀ)⁻¹` exists, and the particular solution `-A†B` is bounded.
This file proves the three ingredients for any full-row-rank real matrix:

* `posDef_gram` — the Gram matrix `AAᵀ` is positive definite (hence
  invertible: `A†` is well defined);
* `mul_pinv`, `mulVec_pinv` — `A A† = 1`: `A†` is a right inverse, so the
  continuation tangent exists at every instant, including the singular one;
* `pinv_dotProduct_le` — the **least-norm property**: `A†y` has minimal
  Euclidean length among all solutions of `Az = y`. This is the sharp,
  coordinate-free form of the boundedness claim (the paper's term
  "least-norm inverse" is here justified by proof), and it bounds the
  commanded velocity by *any* feasible velocity.

The bridge `augMatrix` realizes the augmented map of
`SingularityTracking.Basic` as an `m × (m+1)` matrix, and `no_blowup`
packages Theorem 1(1): under the transversality hypotheses of Lemma 1(b),
the augmented matrix has a positive-definite Gram matrix, a right inverse,
and the least-norm bound.
-/

namespace SingularityTracking

open Matrix Module

variable {m n : ℕ}

/-! ### The pseudoinverse of a full-row-rank matrix -/

/-- The Moore–Penrose right inverse `A† = Aᵀ(AAᵀ)⁻¹` of a full-row-rank
real matrix (the paper's least-norm inverse). -/
noncomputable def pinv (A : Matrix (Fin m) (Fin n) ℝ) : Matrix (Fin n) (Fin m) ℝ :=
  Aᵀ * (A * Aᵀ)⁻¹

/-- Full row rank makes the transpose injective on vectors. -/
theorem mulVec_transpose_ne_zero {A : Matrix (Fin m) (Fin n) ℝ}
    (hA : Function.Surjective A.mulVecLin) {x : Fin m → ℝ} (hx : x ≠ 0) :
    Aᵀ *ᵥ x ≠ 0 := by
  have hrankA : A.rank = m := by
    have h1 : LinearMap.range A.mulVecLin = ⊤ := LinearMap.range_eq_top.mpr hA
    have h2 : A.rank = finrank ℝ (LinearMap.range A.mulVecLin) := rfl
    rw [h2, h1, finrank_top, Module.finrank_pi, Fintype.card_fin]
  have hker : LinearMap.ker Aᵀ.mulVecLin = ⊥ := by
    have h3 := LinearMap.finrank_range_add_finrank_ker Aᵀ.mulVecLin
    have h4 : finrank ℝ (Fin m → ℝ) = m := by
      rw [Module.finrank_pi, Fintype.card_fin]
    have h5 : finrank ℝ (LinearMap.range Aᵀ.mulVecLin) = m := by
      have h6 : Aᵀ.rank = finrank ℝ (LinearMap.range Aᵀ.mulVecLin) := rfl
      rw [← h6, rank_transpose, hrankA]
    apply Submodule.finrank_eq_zero.mp
    omega
  intro h0
  apply hx
  have hmem : x ∈ LinearMap.ker Aᵀ.mulVecLin := by
    rw [LinearMap.mem_ker, Matrix.mulVecLin_apply]
    exact h0
  rwa [hker, Submodule.mem_bot] at hmem

/-- **Positive definiteness of the Gram matrix**: when `A` has full row
rank, `AAᵀ` is positive definite — the least-norm inverse is well defined.
This is the well-definedness half of Theorem 1(1). -/
theorem posDef_gram {A : Matrix (Fin m) (Fin n) ℝ}
    (hA : Function.Surjective A.mulVecLin) : (A * Aᵀ).PosDef := by
  apply Matrix.PosDef.of_dotProduct_mulVec_pos
  · have h := isHermitian_mul_conjTranspose_self A
    rwa [conjTranspose_eq_transpose_of_trivial] at h
  · intro x hx
    have hne := mulVec_transpose_ne_zero hA hx
    have hstar : star x = x := funext fun i => star_trivial (x i)
    have hcalc : star x ⬝ᵥ ((A * Aᵀ) *ᵥ x) = (Aᵀ *ᵥ x) ⬝ᵥ (Aᵀ *ᵥ x) := by
      rw [hstar, ← mulVec_mulVec, dotProduct_mulVec, ← mulVec_transpose]
    rw [hcalc]
    have hnonneg : (0 : ℝ) ≤ (Aᵀ *ᵥ x) ⬝ᵥ (Aᵀ *ᵥ x) :=
      Finset.sum_nonneg fun i _ => mul_self_nonneg _
    rcases eq_or_lt_of_le hnonneg with h | h
    · exact absurd (dotProduct_self_eq_zero.mp h.symm) hne
    · exact h

/-- The Gram matrix has a unit determinant class: `(AAᵀ)⁻¹` exists. -/
theorem isUnit_det_gram {A : Matrix (Fin m) (Fin n) ℝ}
    (hA : Function.Surjective A.mulVecLin) : IsUnit (A * Aᵀ).det :=
  (Matrix.isUnit_iff_isUnit_det _).mp (posDef_gram hA).isUnit

/-- `A†` is a right inverse: `A A† = 1`. The continuation tangent is well
defined at every instant, including the singular one. -/
theorem mul_pinv {A : Matrix (Fin m) (Fin n) ℝ}
    (hA : Function.Surjective A.mulVecLin) : A * pinv A = 1 := by
  rw [pinv, ← Matrix.mul_assoc]
  exact Matrix.mul_nonsing_inv _ (isUnit_det_gram hA)

/-- Vector form of the right-inverse identity: `A†y` solves `Az = y`. -/
theorem mulVec_pinv {A : Matrix (Fin m) (Fin n) ℝ}
    (hA : Function.Surjective A.mulVecLin) (y : Fin m → ℝ) :
    A *ᵥ (pinv A *ᵥ y) = y := by
  rw [mulVec_mulVec, mul_pinv hA, one_mulVec]

/-- **The least-norm property** (the boundedness half of Theorem 1(1)):
among all solutions `z` of `Az = y`, the pseudoinverse solution `A†y` has
minimal Euclidean length. In particular the particular solution `-A†B` of
the continuation flow is dominated by every feasible velocity, so it is
finite through the singular crossing. -/
theorem pinv_dotProduct_le {A : Matrix (Fin m) (Fin n) ℝ}
    (hA : Function.Surjective A.mulVecLin) (y : Fin m → ℝ) (z : Fin n → ℝ)
    (hz : A *ᵥ z = y) :
    (pinv A *ᵥ y) ⬝ᵥ (pinv A *ᵥ y) ≤ z ⬝ᵥ z := by
  set u : Fin n → ℝ := pinv A *ᵥ y with hu_def
  have hu : A *ᵥ u = y := mulVec_pinv hA y
  set w : Fin n → ℝ := z - u with hw_def
  have hw : A *ᵥ w = 0 := by
    have h1 : A *ᵥ (z - u) = A *ᵥ z - A *ᵥ u := A.mulVecLin.map_sub z u
    rw [hw_def, h1, hz, hu, sub_self]
  have horth : u ⬝ᵥ w = 0 := by
    rw [hu_def, pinv, ← mulVec_mulVec, mulVec_transpose, ← dotProduct_mulVec,
      hw, dotProduct_zero]
  have hzuw : z = u + w := by rw [hw_def]; abel
  have hww : (0 : ℝ) ≤ w ⬝ᵥ w := Finset.sum_nonneg fun i _ => mul_self_nonneg _
  have hexp : z ⬝ᵥ z = u ⬝ᵥ u + w ⬝ᵥ w := by
    rw [hzuw, add_dotProduct, dotProduct_add, dotProduct_add, horth,
      dotProduct_comm w u, horth]
    ring
  linarith

/-! ### The augmented matrix and Theorem 1(1) -/

/-- The augmented matrix `A = [Λ | b]` of the paper (eq. 18), as an
`m × (m+1)` real matrix: the first `m` columns are `Λ`, the last is `b`. -/
def augMatrix (Λ : Matrix (Fin m) (Fin m) ℝ) (b : Fin m → ℝ) :
    Matrix (Fin m) (Fin (m + 1)) ℝ :=
  Matrix.of fun i => Fin.snoc (Λ i) (b i)

/-- The augmented matrix acts as the augmented map: `[Λ | b] v = Λ v₁:ₘ + vₘ₊₁ b`. -/
theorem augMatrix_mulVec (Λ : Matrix (Fin m) (Fin m) ℝ) (b : Fin m → ℝ)
    (v : Fin (m + 1) → ℝ) :
    augMatrix Λ b *ᵥ v = Λ *ᵥ (v ∘ Fin.castSucc) + v (Fin.last m) • b := by
  funext i
  change (augMatrix Λ b i) ⬝ᵥ v = _
  rw [dotProduct, Fin.sum_univ_castSucc]
  simp only [augMatrix, Matrix.of_apply, Fin.snoc_castSucc, Fin.snoc_last,
    Pi.add_apply, Pi.smul_apply, smul_eq_mul]
  rw [mul_comm (b i)]
  congr 1

/-- Surjectivity transfers between the matrix and linear-map avatars of the
augmentation. -/
theorem surjective_augMatrix_iff (Λ : Matrix (Fin m) (Fin m) ℝ) (b : Fin m → ℝ) :
    Function.Surjective (augMatrix Λ b).mulVecLin ↔
      Function.Surjective (augmented Λ.mulVecLin b) := by
  constructor
  · intro h y
    obtain ⟨v, hv⟩ := h y
    rw [Matrix.mulVecLin_apply, augMatrix_mulVec] at hv
    exact ⟨(v ∘ Fin.castSucc, v (Fin.last m)), hv⟩
  · intro h y
    obtain ⟨⟨v, c⟩, hv⟩ := h y
    refine ⟨Fin.snoc v c, ?_⟩
    rw [Matrix.mulVecLin_apply, augMatrix_mulVec]
    have h1 : (Fin.snoc v c : Fin (m + 1) → ℝ) ∘ Fin.castSucc = v :=
      funext fun j => Fin.snoc_castSucc _ _ _
    have h2 : (Fin.snoc v c : Fin (m + 1) → ℝ) (Fin.last m) = c :=
      Fin.snoc_last _ _
    rw [h1, h2]
    exact hv

/-- **Theorem 1(1) (no blow-up).** At a transversal corank-one decoupling
singularity — `rank Λ = m - 1`, left null direction `w`, transversality
`wᵀb ≠ 0` — the augmented matrix `A = [Λ | b]`:
1. has a positive-definite Gram matrix `AAᵀ`, so the least-norm inverse
   `A† = Aᵀ(AAᵀ)⁻¹` is well defined;
2. satisfies `A A† = 1`, so the continuation tangent exists at the singular
   instant;
3. produces the least-norm solution: for every drift `B` and every feasible
   velocity `z` (`Az = B`), the particular solution `A†B` satisfies
   `‖A†B‖ ≤ ‖z‖` — the commanded velocity is dominated by any feasible one,
   hence finite through the crossing. -/
theorem no_blowup {Λ : Matrix (Fin m) (Fin m) ℝ} {w b : Fin m → ℝ}
    (hw : w ≠ 0) (hwΛ : w ᵥ* Λ = 0) (hrank : Λ.rank + 1 = m)
    (hwb : dotProduct w b ≠ 0) :
    (augMatrix Λ b * (augMatrix Λ b)ᵀ).PosDef ∧
      augMatrix Λ b * pinv (augMatrix Λ b) = 1 ∧
      ∀ B z, augMatrix Λ b *ᵥ z = B →
        (pinv (augMatrix Λ b) *ᵥ B) ⬝ᵥ (pinv (augMatrix Λ b) *ᵥ B) ≤ z ⬝ᵥ z := by
  have hsurj_aug : Function.Surjective (augmented Λ.mulVecLin b) :=
    (lemma_one_b_matrix hw hwΛ hrank hwb).1
  have hsurj : Function.Surjective (augMatrix Λ b).mulVecLin :=
    (surjective_augMatrix_iff Λ b).mpr hsurj_aug
  exact ⟨posDef_gram hsurj, mul_pinv hsurj,
    fun B z hz => pinv_dotProduct_le hsurj B z hz⟩

end SingularityTracking

/-!
# Scalar identities: consistency with feedback linearization and the fold sign lemma

Scalar (`m = 1`) computations from the paper.

* `consistency_with_feedback_linearization` — Proposition 6: in the regular
  region, at the locking steady state `μ̇ = 1`, the continuation control
  equals the feedback-linearizing control: `u = -(B + b)/Λ` where
  `B = a - b - ẏ*(1-e)`, i.e. `u = Λ⁻¹(ẏ*(1-e) - a)`.
* `kernel_ratio` — the normalization-independence used in that proof: the
  ratio `n̂₁/ρ` of the kernel components equals `-b/Λ` for any normalization.
* `authority_pos`, `authority_le_one` — the paper's claim `ρ ∈ (0, 1]` for
  the unit kernel away from singularities (`ρ = Λ/√(Λ² + b²)` for `Λ > 0`).
* `sliding_sign` — Proposition 2 (sliding sign, leading order): the
  quasi-steady locking error satisfies `1 + bB/D² = (g² - bv)/(g² + b²)`
  with `B = -b - v`, hence `sign e = sign (g² - bv)`, and in the limit
  `g → 0`: `sign e = -sign (bv)`.
-/

namespace SingularityTracking

/-- The kernel-component ratio is normalization independent: for any
normalization factor `D ≠ 0` (in particular `D = √(Λ² + b²)`),
`n̂₁ / ρ = (-b/D) / (Λ/D) = -b/Λ`. -/
theorem kernel_ratio (Λ b D : ℝ) (hD : D ≠ 0) :
    (-b / D) / (Λ / D) = -b / Λ := by
  field_simp

/-- Proposition 6 (consistency with feedback linearization), scalar case:
with `A = [Λ | b]`, particular solution components `u_p = -ΛB/(Λ²+b²)`,
`μ̇_p = -bB/(Λ²+b²)`, and the locking value `k e = (1 - μ̇_p)/ρ`, the total
control `u = u_p + (k e) n̂₁ = u_p + (1 - μ̇_p) (n̂₁/ρ)` equals `-(B+b)/Λ`,
i.e. exactly the feedback-linearizing control. -/
theorem consistency_with_feedback_linearization (Λ b B : ℝ) (hΛ : Λ ≠ 0) :
    -(Λ * B) / (Λ ^ 2 + b ^ 2) + (1 - -(b * B) / (Λ ^ 2 + b ^ 2)) * (-b / Λ)
      = -(B + b) / Λ := by
  have hD : Λ ^ 2 + b ^ 2 ≠ 0 := by positivity
  field_simp
  ring

/-- The parameter authority `ρ = Λ/√(Λ² + b²)` is positive away from the
singularity (`Λ > 0` after orientation). -/
theorem authority_pos {Λ : ℝ} (b : ℝ) (hΛ : 0 < Λ) :
    0 < Λ / Real.sqrt (Λ ^ 2 + b ^ 2) := by
  have h : (0 : ℝ) < Λ ^ 2 + b ^ 2 := by positivity
  exact div_pos hΛ (Real.sqrt_pos.mpr h)

/-- The parameter authority is at most one: `ρ = Λ/√(Λ² + b²) ≤ 1`.
Together with `authority_pos` this is the paper's `ρ ∈ (0, 1]`. -/
theorem authority_le_one {Λ : ℝ} (b : ℝ) (hΛ : 0 ≤ Λ) :
    Λ / Real.sqrt (Λ ^ 2 + b ^ 2) ≤ 1 := by
  rcases eq_or_lt_of_le hΛ with h | h
  · simp [← h]
  · have hpos : (0 : ℝ) < Λ ^ 2 + b ^ 2 := by positivity
    rw [div_le_one (Real.sqrt_pos.mpr hpos)]
    calc Λ = Real.sqrt (Λ ^ 2) := by
              rw [Real.sqrt_sq hΛ]
      _ ≤ Real.sqrt (Λ ^ 2 + b ^ 2) := by
              apply Real.sqrt_le_sqrt; nlinarith [sq_nonneg b]

/-- Proposition 2 (sliding sign, leading order), algebraic core: with
`B = -b - v` and `D² = g² + b²`, the quasi-steady factor satisfies
`1 + bB/D² = (g² - bv)/(g² + b²)`. -/
theorem sliding_sign_identity (g b v : ℝ) (h : g ^ 2 + b ^ 2 ≠ 0) :
    1 + b * (-b - v) / (g ^ 2 + b ^ 2) = (g ^ 2 - b * v) / (g ^ 2 + b ^ 2) := by
  field_simp
  ring

/-- Proposition 2, sign conclusion: since the quasi-steady locking error is
`e = (1 + bB/D²) · D/(k|g|)` with `D, k, |g| > 0`, its sign is the sign of
`g² - bv`. Stated as the positivity equivalence (the negativity and vanishing
cases follow by the same argument). -/
theorem sliding_sign {g b v k : ℝ} (hg : g ≠ 0) (hk : 0 < k) :
    0 < (1 + b * (-b - v) / (g ^ 2 + b ^ 2)) *
        (Real.sqrt (g ^ 2 + b ^ 2) / (k * |g|)) ↔ 0 < g ^ 2 - b * v := by
  have hD2 : (0 : ℝ) < g ^ 2 + b ^ 2 := by positivity
  rw [sliding_sign_identity g b v hD2.ne']
  have hfac : 0 < Real.sqrt (g ^ 2 + b ^ 2) / (k * |g|) :=
    div_pos (Real.sqrt_pos.mpr hD2) (mul_pos hk (abs_pos.mpr hg))
  rw [mul_pos_iff_of_pos_right hfac, div_pos_iff_of_pos_right hD2]

/-- Proposition 2, fold limit `g → 0`: at the singular instant the
quasi-steady factor reduces to `-bv/b²`, so `sign e = -sign(bv)`; in
particular the sliding condition `e·b > 0` holds iff `v < 0` (the reference
pushes toward the infeasible side of a min-type fold). Stated for `b ≠ 0`
(guaranteed by transversality). -/
theorem sliding_condition_at_fold {b v : ℝ} (hb : b ≠ 0) :
    0 < ((0 : ℝ) ^ 2 - b * v) / ((0 : ℝ) ^ 2 + b ^ 2) * b ↔ v < 0 := by
  have hb2 : (0 : ℝ) < b ^ 2 := by positivity
  constructor
  · intro h
    by_contra hv
    push Not at hv
    have h1 : ((0 : ℝ) ^ 2 - b * v) / ((0 : ℝ) ^ 2 + b ^ 2) * b = -(v * b ^ 2) / b ^ 2 := by
      field_simp; ring
    rw [h1] at h
    have : -(v * b ^ 2) / b ^ 2 = -v := by field_simp
    rw [this] at h
    linarith
  · intro hv
    have h1 : ((0 : ℝ) ^ 2 - b * v) / ((0 : ℝ) ^ 2 + b ^ 2) * b = -v := by
      field_simp; ring
    rw [h1]
    linarith

end SingularityTracking

/-!
# Locking-error bounds: Theorem 1, items (2)–(4), and exact locking

The locking error `e = t - μ` of the continuation controller obeys the scalar
equation (eq. `error_ode` of the paper)

  `ė = (1 - d) - ρ γ`,   with `γ` the null-space (locking) coefficient,

drift bound `|1 - d| ≤ Dbar` and authority `ρ`. This file proves, for the
proportional choice `γ = k e`:

* `abs_le_gronwallBound_of_deriv` — the master comparison lemma: a
  one-sided Grönwall bound on `|e|` from sign-resolved bounds on `ė`,
  valid for either sign of the Grönwall rate.
* `locking_error_contraction` — Theorem 1(2): on an interval where
  `ρ ≥ ρ₀ > 0`, the locking error contracts,
  `|e t| ≤ |e a| exp(-kρ₀(t-a)) + Dbar/(kρ₀)`. Item (4) (re-locking) is this
  statement applied from `t₁ = t* + δ`. Read with `Dbar` enlarged by a
  mismatch bound `Δ`, it is also the robustness statement for bounded model
  error entering the drift: the band degrades additively, boundedness
  persists.
* `locking_error_excursion` — Theorem 1(3): while authority is lost
  (`ρ ≥ 0` only), the excursion is additive: `|e t| ≤ |e a| + Dbar (t - a)`.

And for the exact-locking compensators of the paper's remark "Removing the
`O(1/k)` bias" (`γ` is a free virtual control for the locking subsystem):

* `locking_error_exact` — drift feedforward `γ = (1-d)/ρ + k e` (saturated
  and gated near the singularity in practice): the closed loop is
  `ė = -kρe` and `e → 0` exponentially — no residual band.
* `locking_error_pi` — PI locking `γ = k_p e + k_i ∫e`: zero steady-state
  error for constant drift with **no model of the drift**, by a strict
  quadratic Lyapunov function with cross term for the 2-dimensional locking
  loop. In practice the two are combined: PI feedback plus the saturated
  drift feedforward inside one clamped regulator with conditional-integration
  anti-windup (see the docstring of `locking_error_pi`).

The Theorem-1 proofs apply Mathlib's `le_gronwallBound_of_liminf_deriv_right_le`
to `|e|`, computing the one-sided slope of `|e|` from the derivative of `e` in
the three sign regimes of `e`.
-/

namespace SingularityTracking

open Set Filter Real
open scoped Topology

/-- Master comparison lemma: if `e` is differentiable with derivative `e'` on
`[a, b)`, continuous on `[a, b]`, and `ė` satisfies the sign-resolved bounds
`e > 0 → ė ≤ K e + ε`, `e < 0 → -ė ≤ K(-e) + ε`, `e = 0 → |ė| ≤ ε`,
then `|e|` satisfies the Grönwall bound `|e t| ≤ gronwallBound |e a| K ε (t-a)`
on `[a, b]`. Works for any sign of `K`. -/
theorem abs_le_gronwallBound_of_deriv
    {e e' : ℝ → ℝ} {a b K ε : ℝ}
    (hcont : ContinuousOn e (Icc a b))
    (hderiv : ∀ t ∈ Ico a b, HasDerivAt e (e' t) t)
    (hpos : ∀ t ∈ Ico a b, 0 < e t → e' t ≤ K * e t + ε)
    (hneg : ∀ t ∈ Ico a b, e t < 0 → -e' t ≤ K * (-e t) + ε)
    (hzero : ∀ t ∈ Ico a b, e t = 0 → |e' t| ≤ ε) :
    ∀ t ∈ Icc a b, |e t| ≤ gronwallBound |e a| K ε (t - a) := by
  set f' : ℝ → ℝ := fun t => if e t = 0 then |e' t| else if 0 < e t then e' t else -e' t
    with hf'def
  apply le_gronwallBound_of_liminf_deriv_right_le (f' := f')
  · exact hcont.abs
  · -- the one-sided slope condition for |e|
    intro x hx r hr
    -- the slope of e itself tends to e' x from the right
    have hslope : Tendsto (fun z => (z - x)⁻¹ * (e z - e x)) (𝓝[>] x) (𝓝 (e' x)) := by
      have h1 := hasDerivAt_iff_tendsto_slope.mp (hderiv x hx)
      have h2 : Tendsto (slope e x) (𝓝[>] x) (𝓝 (e' x)) :=
        h1.mono_left (nhdsWithin_mono x fun z hz => ne_of_gt hz)
      refine h2.congr fun z => ?_
      rw [slope_def_field, div_eq_inv_mul]
    -- in each sign regime, the slope of |e| tends to f' x
    have htarget : Tendsto (fun z => (z - x)⁻¹ * (|e z| - |e x|)) (𝓝[>] x) (𝓝 (f' x)) := by
      rcases lt_trichotomy (e x) 0 with hneg' | hzero' | hpos'
      · -- e x < 0 : |e| = -e near x, slope of |e| → -e' x
        have hfx : f' x = -e' x := by
          rw [hf'def]; simp [ne_of_lt hneg', not_lt.mpr hneg'.le]
        rw [hfx]
        have hev : ∀ᶠ z in 𝓝[>] x, e z < 0 :=
          ((hderiv x hx).continuousAt.eventually (eventually_lt_nhds hneg')).filter_mono
            nhdsWithin_le_nhds
        refine (hslope.neg.congr' ?_)
        filter_upwards [hev] with z hz
        rw [abs_of_neg hz, abs_of_neg hneg']
        ring
      · -- e x = 0 : slope of |e| = |slope of e| → |e' x|
        have hfx : f' x = |e' x| := by rw [hf'def]; simp [hzero']
        rw [hfx]
        refine (hslope.abs.congr' ?_)
        filter_upwards [self_mem_nhdsWithin] with z (hz : x < z)
        rw [hzero', abs_zero, sub_zero, sub_zero, abs_mul,
          abs_of_pos (inv_pos.mpr (sub_pos.mpr hz))]
      · -- e x > 0 : |e| = e near x, slope of |e| → e' x
        have hfx : f' x = e' x := by rw [hf'def]; simp [ne_of_gt hpos', hpos']
        rw [hfx]
        have hev : ∀ᶠ z in 𝓝[>] x, 0 < e z :=
          ((hderiv x hx).continuousAt.eventually (eventually_gt_nhds hpos')).filter_mono
            nhdsWithin_le_nhds
        refine (hslope.congr' ?_)
        filter_upwards [hev] with z hz
        rw [abs_of_pos hz, abs_of_pos hpos']
    exact (htarget.eventually (Iio_mem_nhds hr)).frequently
  · exact le_refl _
  · -- the bound f' ≤ K |e| + ε in each regime
    intro x hx
    rcases lt_trichotomy (e x) 0 with hneg' | hzero' | hpos'
    · have hfx : f' x = -e' x := by
        rw [hf'def]; simp [ne_of_lt hneg', not_lt.mpr hneg'.le]
      rw [hfx, abs_of_neg hneg']
      exact hneg x hx hneg'
    · have hfx : f' x = |e' x| := by rw [hf'def]; simp [hzero']
      rw [hfx, hzero', abs_zero, mul_zero, zero_add]
      exact hzero x hx hzero'
    · have hfx : f' x = e' x := by rw [hf'def]; simp [ne_of_gt hpos', hpos']
      rw [hfx, abs_of_pos hpos']
      exact hpos x hx hpos'

/-- Theorem 1(3), bounded excursion: while the singularity is being crossed
the authority may vanish (`ρ ≥ 0` only), but the locking feedback stays
dissipative, so the excursion is additive:
`|e t| ≤ |e a| + Dbar (t - a)`. With `t - a ≤ 2δ` this is the paper's
`|e| ≤ |e(t*-δ)| + 2δ Dbar`. -/
theorem locking_error_excursion
    {e d ρ : ℝ → ℝ} {a b k Dbar : ℝ} (hk : 0 ≤ k)
    (hcont : ContinuousOn e (Icc a b))
    (hderiv : ∀ t ∈ Ico a b, HasDerivAt e ((1 - d t) - k * ρ t * e t) t)
    (hd : ∀ t ∈ Ico a b, |1 - d t| ≤ Dbar)
    (hρ : ∀ t ∈ Ico a b, 0 ≤ ρ t) :
    ∀ t ∈ Icc a b, |e t| ≤ |e a| + Dbar * (t - a) := by
  intro t ht
  have h := abs_le_gronwallBound_of_deriv (K := 0) (ε := Dbar)
    (e' := fun t => (1 - d t) - k * ρ t * e t) hcont hderiv
    (fun t ht hpos => by
      have h1 := abs_le.mp (hd t ht)
      have h2 : 0 ≤ k * ρ t * e t :=
        mul_nonneg (mul_nonneg hk (hρ t ht)) hpos.le
      nlinarith)
    (fun t ht hneg => by
      have h1 := abs_le.mp (hd t ht)
      have h2 : k * ρ t * e t ≤ 0 :=
        mul_nonpos_of_nonneg_of_nonpos (mul_nonneg hk (hρ t ht)) hneg.le
      nlinarith)
    (fun t ht hzero => by
      rw [hzero, mul_zero, sub_zero]
      exact hd t ht)
    t ht
  rwa [gronwallBound_K0] at h

/-- Theorem 1(2), contraction away from the singularity (and Theorem 1(4),
re-locking, applied from `t₁ = t* + δ`): on an interval where the authority
satisfies `ρ ≥ ρ₀ > 0`, the locking error contracts exponentially into the
`Dbar/(kρ₀)` band:
`|e t| ≤ |e a| exp(-(kρ₀)(t-a)) + Dbar/(kρ₀)`. -/
theorem locking_error_contraction
    {e d ρ : ℝ → ℝ} {a b k ρ₀ Dbar : ℝ}
    (hk : 0 < k) (hρ₀ : 0 < ρ₀) (hDbar : 0 ≤ Dbar)
    (hcont : ContinuousOn e (Icc a b))
    (hderiv : ∀ t ∈ Ico a b, HasDerivAt e ((1 - d t) - k * ρ t * e t) t)
    (hd : ∀ t ∈ Ico a b, |1 - d t| ≤ Dbar)
    (hρ : ∀ t ∈ Ico a b, ρ₀ ≤ ρ t) :
    ∀ t ∈ Icc a b, |e t| ≤ |e a| * exp (-(k * ρ₀) * (t - a)) + Dbar / (k * ρ₀) := by
  intro t ht
  have hq : 0 < k * ρ₀ := mul_pos hk hρ₀
  have h := abs_le_gronwallBound_of_deriv (K := -(k * ρ₀)) (ε := Dbar)
    (e' := fun t => (1 - d t) - k * ρ t * e t) hcont hderiv
    (fun t ht hpos => by
      have h1 := abs_le.mp (hd t ht)
      have h2 : k * ρ₀ * e t ≤ k * ρ t * e t :=
        mul_le_mul_of_nonneg_right
          (mul_le_mul_of_nonneg_left (hρ t ht) hk.le) hpos.le
      nlinarith)
    (fun t ht hneg => by
      have h1 := abs_le.mp (hd t ht)
      have h2 : k * ρ t * e t ≤ k * ρ₀ * e t :=
        mul_le_mul_of_nonpos_right
          (mul_le_mul_of_nonneg_left (hρ t ht) hk.le) hneg.le
      nlinarith)
    (fun t ht hzero => by
      rw [hzero, mul_zero, sub_zero]
      exact hd t ht)
    t ht
  refine h.trans ?_
  -- relax the exact Grönwall bound to the paper's form
  have hval : gronwallBound |e a| (-(k * ρ₀)) Dbar (t - a)
      = |e a| * exp (-(k * ρ₀) * (t - a))
        + Dbar / -(k * ρ₀) * (exp (-(k * ρ₀) * (t - a)) - 1) := by
    rw [gronwallBound_of_K_ne_0 (neg_ne_zero.mpr hq.ne')]
  rw [hval, div_neg]
  have hexp_pos : 0 < exp (-(k * ρ₀) * (t - a)) := exp_pos _
  have hDq : 0 ≤ Dbar / (k * ρ₀) := div_nonneg hDbar hq.le
  nlinarith [mul_nonneg hDq hexp_pos.le]

end SingularityTracking

namespace SingularityTracking

open Set Real

/-- **Exact locking under drift feedforward.** The `O(1/k)` steady-state
bias of the proportional locking law `γ = k e` is a property of that choice,
not of the method: the controller already computes the drift `d` and the
authority `ρ` (the last components of `-A†B` and `n̂`), so the compensated
law `γ = (1-d)/ρ + k e` (feedforward saturated away from the singularity)
yields the error dynamics `ė = -k ρ e`, and the locking error converges to
zero exponentially — no residual band. Under a bounded mismatch `Δ` in the
computed drift the same statement follows from
`locking_error_contraction` with `D̄ = Δ`: the bias degrades to
mismatch level, not drift level. At the singular instant itself `ρ → 0`
and no controller can do better (`authority_tradeoff`). -/
theorem locking_error_exact
    {e ρ : ℝ → ℝ} {a b k ρ₀ : ℝ}
    (hk : 0 < k) (hρ₀ : 0 < ρ₀)
    (hcont : ContinuousOn e (Icc a b))
    (hderiv : ∀ t ∈ Ico a b, HasDerivAt e (-(k * ρ t * e t)) t)
    (hρ : ∀ t ∈ Ico a b, ρ₀ ≤ ρ t) :
    ∀ t ∈ Icc a b, |e t| ≤ |e a| * exp (-(k * ρ₀) * (t - a)) := by
  intro t ht
  have h := locking_error_contraction (d := fun _ => 1) (Dbar := 0)
    hk hρ₀ le_rfl hcont
    (fun τ hτ => by
      have hd := hderiv τ hτ
      convert hd using 1
      ring)
    (fun τ _ => by simp)
    hρ t ht
  simpa using h

end SingularityTracking

namespace SingularityTracking

open Set Filter Real
open scoped Topology

/-- **Integral action removes the `O(1/k)` bias** (PI locking, the
industrial-practice compensator). With the null-space coefficient
`γ = k_p e + k_i q`, `q̇ = e` (PI in the locking error), in the
frozen-authority regime `ρ ≡ ρ₀ > 0` with constant drift `δ = 1 - d`, the
closed locking loop is `ė = δ - ρ₀(k_p e + k_i q)`, `q̇ = e`, and the
locking error converges to **zero** exponentially: `e(t)² ≤ C e^{-λ(t-t₀)}`
with `λ > 0` determined by `(k_p, k_i, ρ₀)` and `C` by the initial data.
No model knowledge of the drift is required — the integral state absorbs it
(`q → δ/(ρ₀ k_i)`). The proof constructs a strict quadratic Lyapunov
function with cross term, `V = e² + B p² + 2ε e p` where `p = q - δ/B`,
and applies the one-sided Grönwall comparison.

Two practical considerations sit outside the frozen-authority hypothesis
and are validated numerically in the paper. (i) *Tuning*: the loop's
damping ratio is `ζ = k_p √ρ / (2 √k_i)`; `k_i = k_p²/4` is critical at
`ρ ≈ 1`, and larger `k_i` trades damping for faster drift tracking.
(ii) *Anti-windup*: through a fold transit the authority `ρ` passes
through zero and reverses sign, so the integral path momentarily sees
reversed loop gain; the integrator must be frozen there — e.g. by
conditional integration on output saturation (compute the unclamped
output, integrate only if it is not saturated in the direction the error
pushes, then clamp) — or each crossing kicks the loop and the error rings. -/
theorem locking_error_pi
    {e q : ℝ → ℝ} {δ kp ki ρ₀ t0 T : ℝ}
    (hkp : 0 < kp) (hki : 0 < ki) (hρ₀ : 0 < ρ₀)
    (hde : ∀ t ∈ Icc t0 T, HasDerivAt e (δ - ρ₀ * (kp * e t + ki * q t)) t)
    (hdq : ∀ t ∈ Icc t0 T, HasDerivAt q (e t) t) :
    ∃ lam C, 0 < lam ∧ 0 ≤ C ∧
      ∀ t ∈ Icc t0 T, e t ^ 2 ≤ C * exp (-lam * (t - t0)) := by
  set A := ρ₀ * kp with hA_def
  set B := ρ₀ * ki with hB_def
  have hA : 0 < A := mul_pos hρ₀ hkp
  have hB : 0 < B := mul_pos hρ₀ hki
  have hden : 0 < A ^ 2 + B := by positivity
  -- the cross-term weight
  set ε := min 1 (min (B / 2) (A * B / (A ^ 2 + B))) with hε_def
  have hε_pos : 0 < ε := by
    apply lt_min one_pos
    exact lt_min (by positivity) (by positivity)
  have hε1 : ε ≤ 1 := min_le_left _ _
  have hεB2 : ε ≤ B / 2 := le_trans (min_le_right _ _) (min_le_left _ _)
  have hεfrac : ε ≤ A * B / (A ^ 2 + B) := le_trans (min_le_right _ _) (min_le_right _ _)
  have hεiii : ε * A ^ 2 ≤ B * (A - ε) := by
    have h := (le_div_iff₀ hden).mp hεfrac
    nlinarith
  have hεA : ε < A := by
    have h : A * B / (A ^ 2 + B) < A := by
      rw [div_lt_iff₀ hden]
      nlinarith [mul_pos hA (mul_pos hA hA)]
    exact lt_of_le_of_lt hεfrac h
  have hε2 : 2 * ε ^ 2 ≤ B := by
    nlinarith [mul_nonneg hε_pos.le (sub_nonneg.mpr hε1)]
  -- the decay rate
  have h1ε : (0 : ℝ) < 1 + ε := by linarith
  have hBε : (0 : ℝ) < B + ε := by linarith
  set lam := min ((A - ε) / (1 + ε)) (ε * B / (B + ε)) with hlam_def
  have hlam_pos : 0 < lam :=
    lt_min (div_pos (by linarith) h1ε) (div_pos (mul_pos hε_pos hB) hBε)
  have hlam1 : lam * (1 + ε) ≤ A - ε := by
    have h := min_le_left ((A - ε) / (1 + ε)) (ε * B / (B + ε))
    calc lam * (1 + ε) ≤ (A - ε) / (1 + ε) * (1 + ε) :=
          mul_le_mul_of_nonneg_right h h1ε.le
      _ = A - ε := div_mul_cancel₀ _ h1ε.ne'
  have hlam2 : lam * (B + ε) ≤ ε * B := by
    have h := min_le_right ((A - ε) / (1 + ε)) (ε * B / (B + ε))
    calc lam * (B + ε) ≤ ε * B / (B + ε) * (B + ε) :=
          mul_le_mul_of_nonneg_right h hBε.le
      _ = ε * B := div_mul_cancel₀ _ hBε.ne'
  -- shifted integral state and the Lyapunov function
  set p : ℝ → ℝ := fun t => q t - δ / B with hp_def
  set V : ℝ → ℝ := fun t => e t * e t + B * (p t * p t) + 2 * ε * (e t * p t) with hV_def
  set Vd : ℝ → ℝ :=
    fun t => -2 * ((A - ε) * e t ^ 2 + ε * A * (e t * p t) + ε * B * p t ^ 2) with hVd_def
  -- V is nonnegative (positive-definite up to the ε² ≤ B/2 margin)
  have hVpos : ∀ t, 0 ≤ V t := by
    intro t
    have h1 : 0 ≤ B - ε ^ 2 := by nlinarith [sq_nonneg ε]
    simp only [hV_def]
    nlinarith [sq_nonneg (e t + ε * p t), mul_nonneg h1 (sq_nonneg (p t))]
  -- derivative of V along the closed loop
  have hVderiv : ∀ t ∈ Icc t0 T, HasDerivAt V (Vd t) t := by
    intro t ht
    have hBne : ρ₀ * ki ≠ 0 := (mul_pos hρ₀ hki).ne'
    have hpt : HasDerivAt p (e t) t := by
      rw [hp_def]
      exact (hdq t ht).sub_const _
    have het0 := hde t ht
    have h1 : HasDerivAt (fun s => e s * e s)
        ((δ - ρ₀ * (kp * e t + ki * q t)) * e t
          + e t * (δ - ρ₀ * (kp * e t + ki * q t))) t := het0.mul het0
    have h2 : HasDerivAt (fun s => p s * p s) (e t * p t + p t * e t) t :=
      hpt.mul hpt
    have h3 : HasDerivAt (fun s => e s * p s)
        ((δ - ρ₀ * (kp * e t + ki * q t)) * p t + e t * e t) t := het0.mul hpt
    have hsum := (h1.add (h2.const_mul B)).add (h3.const_mul (2 * ε))
    have hval : ((δ - ρ₀ * (kp * e t + ki * q t)) * e t
          + e t * (δ - ρ₀ * (kp * e t + ki * q t)))
          + B * (e t * p t + p t * e t)
          + 2 * ε * ((δ - ρ₀ * (kp * e t + ki * q t)) * p t + e t * e t)
        = Vd t := by
      simp only [hVd_def, hp_def, hA_def, hB_def]
      field_simp
      ring
    rw [hV_def, ← hval]
    exact hsum
  -- strict decay: V̇ ≤ -λ V
  have hbound : ∀ t ∈ Ico t0 T, Vd t ≤ -lam * V t + 0 := by
    intro t ht
    have hquad : ((A - ε) / 2) * e t ^ 2 + (ε * B / 2) * p t ^ 2
        ≤ (A - ε) * e t ^ 2 + ε * A * (e t * p t) + ε * B * p t ^ 2 := by
      nlinarith [sq_nonneg ((A - ε) * e t + ε * A * p t), hεiii,
        mul_nonneg hε_pos.le (sq_nonneg (p t)), sq_nonneg (e t), hεA]
    have hVt_le : V t ≤ (1 + ε) * e t ^ 2 + (B + ε) * p t ^ 2 := by
      simp only [hV_def]
      nlinarith [mul_nonneg hε_pos.le (sq_nonneg (e t - p t))]
    have hstep1 : Vd t ≤ -((A - ε) * e t ^ 2) - ε * B * p t ^ 2 := by
      simp only [hVd_def]
      linarith
    have hstep2 : -((A - ε) * e t ^ 2) - ε * B * p t ^ 2
        ≤ -(lam * (1 + ε)) * e t ^ 2 - (lam * (B + ε)) * p t ^ 2 := by
      have h1 := mul_le_mul_of_nonneg_right hlam1 (sq_nonneg (e t))
      have h2 := mul_le_mul_of_nonneg_right hlam2 (sq_nonneg (p t))
      nlinarith [h1, h2]
    have hstep3 : -(lam * (1 + ε)) * e t ^ 2 - (lam * (B + ε)) * p t ^ 2
        ≤ -lam * V t + 0 := by
      have h3 := mul_le_mul_of_nonneg_left hVt_le hlam_pos.le
      nlinarith [h3]
    linarith
  -- Grönwall on V
  have hVcont : ContinuousOn V (Icc t0 T) := fun t ht =>
    (hVderiv t ht).continuousAt.continuousWithinAt
  have hslope : ∀ x ∈ Ico t0 T, ∀ r, Vd x < r →
      ∃ᶠ z in 𝓝[>] x, (z - x)⁻¹ * (V z - V x) < r := by
    intro x hx r hr
    have h1 := hasDerivAt_iff_tendsto_slope.mp (hVderiv x (Ico_subset_Icc_self hx))
    have h2 : Tendsto (slope V x) (𝓝[>] x) (𝓝 (Vd x)) :=
      h1.mono_left (nhdsWithin_mono x fun z hz => ne_of_gt hz)
    have h3 : Tendsto (fun z => (z - x)⁻¹ * (V z - V x)) (𝓝[>] x) (𝓝 (Vd x)) := by
      refine h2.congr fun z => ?_
      rw [slope_def_field, div_eq_inv_mul]
    exact (h3.eventually (Iio_mem_nhds hr)).frequently
  have hgron := le_gronwallBound_of_liminf_deriv_right_le hVcont hslope le_rfl hbound
  -- conclude: e² ≤ 2V ≤ 2V₀ e^{-λ(t-t₀)}
  refine ⟨lam, 2 * V t0, hlam_pos, by linarith [hVpos t0], fun t ht => ?_⟩
  have h := hgron t ht
  rw [gronwallBound_ε0] at h
  have he2 : e t ^ 2 ≤ 2 * V t := by
    simp only [hV_def]
    nlinarith [sq_nonneg (e t + 2 * ε * p t),
      mul_nonneg (sub_nonneg.mpr hε2) (sq_nonneg (p t))]
  calc e t ^ 2 ≤ 2 * V t := he2
    _ ≤ 2 * (V t0 * exp (-lam * (t - t0))) := by linarith
    _ = 2 * V t0 * exp (-lam * (t - t0)) := by ring

end SingularityTracking

/-!
# Filippov solutions and the fold sliding model

Filippov theory for the singularity-tracking programme: enough to state and
prove the paper's Lemma "Sliding and reflection, Filippov" (all parts) and
Theorem 2 — existence of the reflection trajectory, the two-lift dichotomy,
and uniqueness through the release instant. No general existence theory is
required because the solutions are exhibited explicitly; uniqueness is
proved against arbitrary Filippov solutions.

## Definitions

* `IsFilippovSolutionOn F x a b` — `x` is a Filippov solution of the
  time-dependent inclusion `ẋ ∈ F t x` on `[a, b]`, in integral form: there
  is an integrable selection `v` with `v t ∈ F t (x t)` a.e. and
  `x t = x a + ∫ₐᵗ v`. By Lebesgue differentiation this is equivalent to the
  classical definition (absolutely continuous `x` with `ẋ(t) ∈ F(t, x t)`
  a.e.), and it is the form the proofs actually use.
* `twoField fm fp` — the Filippov convexification of a field that is `fm`
  below the switching surface `{ξ = 0}` and `fp` above it: single-valued off
  the surface, the segment `[fp t 0, fm t 0]` on it.

## Main results (paper references)

* `isFilippovSolutionOn_of_hasDerivAt` — classical C¹ solutions are Filippov
  solutions (consistency of the definition).
* `sliding_solution` — Lemma filippov(c): when the one-sided fields straddle
  zero, riding the switching surface (`x ≡ 0`) is a Filippov solution.
* `reaches_surface` — Lemma filippov(a): if the lower field pushes up with
  margin `c > 0`, every Filippov solution starting below the surface reaches
  it within time `|x a|/c`.
* `reflection_solution` — Lemma filippov(c)+(d): the slide-then-release
  trajectory (ride the surface while the reference is infeasible, then exit
  into the incoming sheet) is a Filippov solution: this is the reflection of
  Theorem 2(i), constructed explicitly.
* `fold_sliding` — the fold-model instantiation: with the paper's one-sided
  boundary fields `±k e(t) sign(b)`, the sliding condition `e·b ≥ 0` makes
  the surface-riding trajectory a Filippov solution.

## Confinement, uniqueness, and the two-lift dichotomy

* `stays_nonpos` / `stays_nonneg` — Lemma filippov(b), confinement: while
  the field on one side points toward the surface, no Filippov solution can
  cross into that side; solutions are trapped in the closed half-line.
* `IsFilippovSolutionOn.neg` — the mirror symmetry: negating a solution of
  the two-field inclusion solves the mirrored inclusion. This is the deck
  transformation `ξ ↦ -ξ` of the fold's double cover acting on trajectories.
* `sliding_unique` — uniqueness of sliding: while both one-sided fields
  point toward the surface, every Filippov solution starting on the surface
  stays on it. With `sliding_solution` this identifies the sliding
  trajectory as the unique solution during the infeasible phase.
* `fold_dichotomy` — Theorem 2(i)-(iii): for the symmetric fold inclusion
  both lifts (the reflection and its mirror image) are Filippov solutions,
  they are exchanged by the deck transformation, and they project to the
  same output. The inclusion genuinely branches at release; the
  controller's kernel orientation is the selection rule.
* `IsFilippovSolutionOn.restrict` — solutions restrict to subintervals
  (glue for the phase-by-phase uniqueness argument).
* `departs_surface` — after release the incoming field pushes off the
  surface with margin `c`, so every Filippov solution departs at rate at
  least `c`: no solution can linger on the singular set.
* `reflection_unique` — full uniqueness through release (the uniqueness
  half of Theorem 2(i)): under the one-sided margins and a Lipschitz bound
  off the surface, *every* Filippov solution coincides with the explicit
  reflection trajectory — it rides the surface until the release instant
  and then follows the unique classical release arc.
-/

namespace SingularityTracking

open Set MeasureTheory intervalIntegral

/-! ### Filippov solutions, integral form -/

/-- `x` is a Filippov solution of the differential inclusion `ẋ ∈ F t x` on
`[a, b]`: there is an integrable selection `v` of `F` along `x` with
`x t = x a + ∫ₐᵗ v`. Equivalent to the classical absolutely-continuous
definition by Lebesgue differentiation. -/
def IsFilippovSolutionOn (F : ℝ → ℝ → Set ℝ) (x : ℝ → ℝ) (a b : ℝ) : Prop :=
  ∃ v : ℝ → ℝ,
    IntervalIntegrable v volume a b ∧
    (∀ᵐ t ∂volume, t ∈ Icc a b → v t ∈ F t (x t)) ∧
    ∀ t ∈ Icc a b, x t = x a + ∫ τ in a..t, v τ

/-- A Filippov solution is continuous (it is a primitive of an integrable
selection). -/
theorem IsFilippovSolutionOn.continuousOn {F : ℝ → ℝ → Set ℝ} {x : ℝ → ℝ}
    {a b : ℝ} (hab : a ≤ b) (h : IsFilippovSolutionOn F x a b) :
    ContinuousOn x (Icc a b) := by
  obtain ⟨v, hv_int, -, hx⟩ := h
  have hcont : ContinuousOn (fun t => x a + ∫ τ in a..t, v τ) (Icc a b) := by
    apply continuousOn_const.add
    have := continuousOn_primitive_interval' hv_int left_mem_uIcc
    rwa [uIcc_of_le hab] at this
  exact hcont.congr hx

/-- Classical solutions are Filippov solutions: if `x` is C¹ on `[a, b]` with
derivative `x'` continuous and `x' t ∈ F t (x t)` pointwise, then `x` is a
Filippov solution of `F` on `[a, b]`. -/
theorem isFilippovSolutionOn_of_hasDerivAt {F : ℝ → ℝ → Set ℝ} {x x' : ℝ → ℝ}
    {a b : ℝ} (hab : a ≤ b)
    (hderiv : ∀ t ∈ Icc a b, HasDerivAt x (x' t) t)
    (hcont : ContinuousOn x' (Icc a b))
    (hmem : ∀ t ∈ Icc a b, x' t ∈ F t (x t)) :
    IsFilippovSolutionOn F x a b := by
  have hint : IntervalIntegrable x' volume a b := by
    apply ContinuousOn.intervalIntegrable
    rwa [uIcc_of_le hab]
  refine ⟨x', hint, MeasureTheory.ae_of_all _ hmem, fun t ht => ?_⟩
  have hsub : uIcc a t ⊆ Icc a b := by
    rw [uIcc_of_le ht.1]
    exact Icc_subset_Icc le_rfl ht.2
  have hsub' : uIcc a t ⊆ uIcc a b := by
    rw [uIcc_of_le hab]
    exact hsub
  have hFTC : ∫ τ in a..t, x' τ = x t - x a :=
    integral_eq_sub_of_hasDerivAt (fun τ hτ => hderiv τ (hsub hτ))
      (hint.mono_set hsub')
  rw [hFTC]; ring

/-! ### The two-field convexification -/

/-- The Filippov convexification of a piecewise field across the switching
surface `{ξ = 0}`: the field is `fm t ξ` for `ξ < 0`, `fp t ξ` for `ξ > 0`,
and the convex segment between the one-sided limits on the surface. This is
the set-valued right-hand side of the paper's fold model under the `ρ ≥ 0`
orientation. -/
def twoField (fm fp : ℝ → ℝ → ℝ) : ℝ → ℝ → Set ℝ := fun t ξ =>
  if ξ < 0 then {fm t ξ} else if 0 < ξ then {fp t ξ} else segment ℝ (fp t 0) (fm t 0)

@[simp] theorem twoField_neg {fm fp : ℝ → ℝ → ℝ} {t ξ : ℝ} (h : ξ < 0) :
    twoField fm fp t ξ = {fm t ξ} := by simp [twoField, h]

@[simp] theorem twoField_pos {fm fp : ℝ → ℝ → ℝ} {t ξ : ℝ} (h : 0 < ξ) :
    twoField fm fp t ξ = {fp t ξ} := by simp [twoField, h, h.asymm]

@[simp] theorem twoField_zero {fm fp : ℝ → ℝ → ℝ} {t : ℝ} :
    twoField fm fp t 0 = segment ℝ (fp t 0) (fm t 0) := by simp [twoField]

/-- The values of the convexified field are convex — the defining property of
a Filippov regularization. -/
theorem convex_twoField (fm fp : ℝ → ℝ → ℝ) (t ξ : ℝ) :
    Convex ℝ (twoField fm fp t ξ) := by
  rcases lt_trichotomy ξ 0 with h | h | h
  · rw [twoField_neg h]; exact convex_singleton _
  · rw [h, twoField_zero]; exact convex_segment _ _
  · rw [twoField_pos h]; exact convex_singleton _

/-! ### Sliding: Lemma filippov(c) -/

/-- **Sliding on the switching surface** (Lemma filippov(c)): if on `[a, b]`
the one-sided fields straddle zero — the upper field pushes down
(`fp t 0 ≤ 0`) and the lower field pushes up (`0 ≤ fm t 0`) — then riding the
surface, `x ≡ 0`, is a Filippov solution. This is the state "riding the
singular set" while the reference is infeasible. -/
theorem sliding_solution {fm fp : ℝ → ℝ → ℝ} {a b : ℝ} (_hab : a ≤ b)
    (hstraddle : ∀ t ∈ Icc a b, fp t 0 ≤ 0 ∧ 0 ≤ fm t 0) :
    IsFilippovSolutionOn (twoField fm fp) (fun _ => 0) a b := by
  refine ⟨fun _ => 0, intervalIntegrable_const, MeasureTheory.ae_of_all _ fun t ht => ?_,
    fun t ht => by simp⟩
  obtain ⟨h1, h2⟩ := hstraddle t ht
  change (0 : ℝ) ∈ twoField fm fp t 0
  rw [twoField_zero, segment_eq_Icc (h1.trans h2)]
  exact ⟨h1, h2⟩

/-! ### Finite-time attraction: Lemma filippov(a) -/

/-- **Finite-time attraction to the switching surface** (Lemma filippov(a)):
if the lower field pushes toward the surface with margin `c > 0` and the
interval is at least `|x a|/c` long, every Filippov solution starting at
`x a < 0` reaches the surface. -/
theorem reaches_surface {fm fp : ℝ → ℝ → ℝ} {x : ℝ → ℝ} {a b c : ℝ}
    (hab : a ≤ b) (hc : 0 < c)
    (hsol : IsFilippovSolutionOn (twoField fm fp) x a b)
    (hx0 : x a < 0)
    (hpush : ∀ t ∈ Icc a b, ∀ ξ < 0, c ≤ fm t ξ)
    (hlong : a + -x a / c ≤ b) :
    ∃ t ∈ Icc a b, x t = 0 := by
  by_contra hno
  push Not at hno
  have hcont := hsol.continuousOn hab
  -- the solution can never become nonnegative without hitting 0 first
  have hneg : ∀ t ∈ Icc a b, x t < 0 := by
    intro t ht
    rcases lt_or_gt_of_ne (hno t ht) with h | h
    · exact h
    · exfalso
      have hIVT := intermediate_value_Icc ht.1 (hcont.mono (Icc_subset_Icc le_rfl ht.2))
      obtain ⟨s, hs, hxs⟩ := hIVT ⟨hx0.le, h.le⟩
      exact hno s ⟨hs.1, hs.2.trans ht.2⟩ hxs
  obtain ⟨v, hv_int, hv_mem, hx_eq⟩ := hsol
  -- a.e. on [a, b] the selection is the lower field, bounded below by c
  have hae : (fun _ => c) ≤ᵐ[volume.restrict (Icc a b)] v := by
    have h1 : ∀ᵐ t ∂volume, t ∈ Icc a b → c ≤ v t := by
      filter_upwards [hv_mem] with t hmem ht
      have hxt := hneg t ht
      have hv := hmem ht
      rw [twoField_neg hxt, mem_singleton_iff] at hv
      rw [hv]
      exact hpush t ht (x t) hxt
    exact (MeasureTheory.ae_restrict_iff' measurableSet_Icc).mpr h1
  -- integrate: x b ≥ x a + c (b - a) ≥ 0, contradiction
  have hb_mem : b ∈ Icc a b := right_mem_Icc.mpr hab
  have hint_ge : c * (b - a) ≤ ∫ τ in a..b, v τ := by
    have := integral_mono_ae_restrict hab intervalIntegrable_const hv_int hae
    simpa [smul_eq_mul, mul_comm] using this
  have hlen : -x a ≤ c * (b - a) := by
    have h1 : -x a / c ≤ b - a := by linarith
    calc -x a = -x a / c * c := by field_simp
      _ ≤ (b - a) * c := mul_le_mul_of_nonneg_right h1 hc.le
      _ = c * (b - a) := mul_comm _ _
  have hxb_ge : (0 : ℝ) ≤ x b := by
    rw [hx_eq b hb_mem]
    linarith
  exact absurd hxb_ge (not_le.mpr (hneg b hb_mem))

/-! ### Reflection: Lemma filippov(c)+(d), Theorem 2(i) -/

/-- The release arc stays on the incoming sheet: if `y` starts on the surface
and its velocity is bounded above by `-c' < 0`, then `y < 0` after the
release instant. -/
theorem release_stays_neg {y g : ℝ → ℝ} {t₂ t₃ c' : ℝ}
    (hc' : 0 < c') (hy0 : y t₂ = 0)
    (hyderiv : ∀ τ ∈ Icc t₂ t₃, HasDerivAt y (g τ) τ)
    (hgcont : ContinuousOn g (Icc t₂ t₃))
    (hgneg : ∀ τ ∈ Icc t₂ t₃, g τ ≤ -c') :
    ∀ t ∈ Ioc t₂ t₃, y t < 0 := by
  intro t ht
  have h2t : t₂ < t := ht.1
  have hsub : Icc t₂ t ⊆ Icc t₂ t₃ := Icc_subset_Icc le_rfl ht.2
  have hint : IntervalIntegrable g volume t₂ t := by
    apply ContinuousOn.intervalIntegrable
    rw [uIcc_of_le h2t.le]
    exact hgcont.mono hsub
  have hFTC : ∫ τ in t₂..t, g τ = y t - y t₂ := by
    apply integral_eq_sub_of_hasDerivAt (fun τ hτ => ?_) hint
    rw [uIcc_of_le h2t.le] at hτ
    exact hyderiv τ (hsub hτ)
  have hbound : ∫ τ in t₂..t, g τ ≤ -c' * (t - t₂) := by
    have := integral_mono_on h2t.le hint intervalIntegrable_const
      (fun τ hτ => hgneg τ (hsub hτ))
    simpa [smul_eq_mul, mul_comm] using this
  rw [hy0, sub_zero] at hFTC
  nlinarith

/-- **Reflection at the fold** (Lemma filippov(c)+(d), the constructive core
of Theorem 2(i)): the trajectory that rides the switching surface on
`[t₁, t₂]` (while the one-sided fields straddle zero) and then releases into
the incoming sheet along a classical solution `y` of the lower field on
`[t₂, t₃]` is a Filippov solution on the whole of `[t₁, t₃]`. The state
reflects: it returns to the sheet it arrived on. -/
theorem reflection_solution {fm fp : ℝ → ℝ → ℝ} {y : ℝ → ℝ} {t₁ t₂ t₃ : ℝ}
    (h12 : t₁ ≤ t₂) (h23 : t₂ ≤ t₃)
    (hstraddle : ∀ t ∈ Icc t₁ t₂, fp t 0 ≤ 0 ∧ 0 ≤ fm t 0)
    (hy0 : y t₂ = 0)
    (hyderiv : ∀ τ ∈ Icc t₂ t₃, HasDerivAt y (fm τ (y τ)) τ)
    (hgcont : ContinuousOn (fun τ => fm τ (y τ)) (Icc t₂ t₃))
    (hyneg : ∀ t ∈ Ioc t₂ t₃, y t < 0) :
    IsFilippovSolutionOn (twoField fm fp)
      (fun t => if t ≤ t₂ then 0 else y t) t₁ t₃ := by
  set g : ℝ → ℝ := fun τ => fm τ (y τ) with hg_def
  set x : ℝ → ℝ := fun t => if t ≤ t₂ then 0 else y t with hx_def
  set v : ℝ → ℝ := fun τ => if τ ≤ t₂ then 0 else g τ with hv_def
  have hg_int : IntervalIntegrable g volume t₂ t₃ := by
    apply ContinuousOn.intervalIntegrable
    rwa [uIcc_of_le h23]
  have hv_int12 : IntervalIntegrable v volume t₁ t₂ := by
    apply (intervalIntegrable_const (c := (0 : ℝ))).congr_uIoo
    intro τ hτ
    rw [uIoo_of_le h12] at hτ
    simp [hv_def, hτ.2.le]
  have hv_int23 : IntervalIntegrable v volume t₂ t₃ := by
    apply hg_int.congr_uIoo
    intro τ hτ
    rw [uIoo_of_le h23] at hτ
    simp [hv_def, not_le.mpr hτ.1]
  refine ⟨v, hv_int12.trans hv_int23, MeasureTheory.ae_of_all _ fun t ht => ?_, fun t ht => ?_⟩
  · -- selection membership, pointwise on all of [t₁, t₃]
    by_cases h : t ≤ t₂
    · have hxt : x t = 0 := by simp [hx_def, h]
      have hvt : v t = 0 := by simp [hv_def, h]
      obtain ⟨h1, h2⟩ := hstraddle t ⟨ht.1, h⟩
      rw [hxt, hvt, twoField_zero, segment_eq_Icc (h1.trans h2)]
      exact ⟨h1, h2⟩
    · have h2t : t₂ < t := not_le.mp h
      have hxt : x t = y t := by simp [hx_def, h]
      have hvt : v t = g t := by simp [hv_def, h]
      have hyt : y t < 0 := hyneg t ⟨h2t, ht.2⟩
      rw [hxt, hvt, twoField_neg hyt]
      simp [hg_def]
  · -- the integral identity
    have hxa : x t₁ = 0 := by simp [hx_def, h12]
    by_cases h : t ≤ t₂
    · have hxt : x t = 0 := by simp [hx_def, h]
      have hz : ∫ τ in t₁..t, v τ = 0 := by
        have heq : EqOn v (fun _ => (0 : ℝ)) (uIcc t₁ t) := by
          intro τ hτ
          rw [uIcc_of_le ht.1] at hτ
          simp [hv_def, hτ.2.trans h]
        rw [integral_congr heq, intervalIntegral.integral_zero]
      rw [hxa, hz, hxt, add_zero]
    · have h2t : t₂ < t := not_le.mp h
      have hxt : x t = y t := by simp [hx_def, h]
      have hsub23 : uIcc t₂ t ⊆ uIcc t₂ t₃ := by
        rw [uIcc_of_le h23, uIcc_of_le h2t.le]
        exact Icc_subset_Icc le_rfl ht.2
      have hz12 : ∫ τ in t₁..t₂, v τ = 0 := by
        have heq : EqOn v (fun _ => (0 : ℝ)) (uIcc t₁ t₂) := by
          intro τ hτ
          rw [uIcc_of_le h12] at hτ
          simp [hv_def, hτ.2]
        rw [integral_congr heq, intervalIntegral.integral_zero]
      have hveqg : ∫ τ in t₂..t, v τ = ∫ τ in t₂..t, g τ := by
        apply intervalIntegral.integral_congr_ae
        apply MeasureTheory.ae_of_all
        intro τ hτ
        rw [uIoc_of_le h2t.le] at hτ
        simp [hv_def, not_le.mpr hτ.1]
      have hFTC : ∫ τ in t₂..t, g τ = y t - y t₂ := by
        apply integral_eq_sub_of_hasDerivAt (fun τ hτ => ?_) (hg_int.mono_set hsub23)
        rw [uIcc_of_le h2t.le] at hτ
        exact hyderiv τ (Icc_subset_Icc le_rfl ht.2 hτ)
      have hsplit : ∫ τ in t₁..t, v τ = (∫ τ in t₁..t₂, v τ) + ∫ τ in t₂..t, v τ :=
        (integral_add_adjacent_intervals hv_int12 (hv_int23.mono_set hsub23)).symm
      rw [hxa, hxt, hsplit, hz12, hveqg, hFTC, hy0]
      ring

/-! ### The fold model: paper data -/

/-- **Fold-model sliding** (Lemma filippov(c) with the paper's data): under
the `ρ ≥ 0` orientation the one-sided boundary fields at the fold's switching
surface are `ξ̇|₀₋ = k e(t)·sb` and `ξ̇|₀₊ = -k e(t)·sb` (`sb = sign b`).
On the sliding region `{e·b ≥ 0}` (equivalently `e(t)·sb ≥ 0`), riding the
singular set is a Filippov solution: the output is pinned at the fold value
while the reference is infeasible. -/
theorem fold_sliding {e : ℝ → ℝ} {k sb a b : ℝ} (hab : a ≤ b) (hk : 0 ≤ k)
    (hslide : ∀ t ∈ Icc a b, 0 ≤ e t * sb) :
    IsFilippovSolutionOn
      (twoField (fun t _ => k * (e t * sb)) (fun t _ => -(k * (e t * sb))))
      (fun _ => 0) a b := by
  apply sliding_solution hab
  intro t ht
  have h := mul_nonneg hk (hslide t ht)
  exact ⟨neg_nonpos.mpr h, h⟩

end SingularityTracking

namespace SingularityTracking

open Set MeasureTheory intervalIntegral

/-! ### Confinement and uniqueness of sliding: Lemma filippov(b) and "the state rides"

The theorems above construct solutions; the following are properties of
*every* Filippov solution, which is what "the state reflects" asserts. -/

/-- Escape into the upper sheet is impossible while the upper field points
down: auxiliary lemma for confinement. -/
private theorem no_positive_escape {fm fp : ℝ → ℝ → ℝ} {x : ℝ → ℝ} {a b : ℝ}
    (hab : a ≤ b)
    (hsol : IsFilippovSolutionOn (twoField fm fp) x a b)
    (hfp : ∀ t ∈ Icc a b, ∀ ξ, 0 < ξ → fp t ξ ≤ 0)
    (hxa : x a ≤ 0) {s : ℝ} (hs : s ∈ Icc a b) (hxs : 0 < x s) : False := by
  have hcont := hsol.continuousOn hab
  obtain ⟨v, hv_int, hv_mem, hx_eq⟩ := hsol
  -- u = the last time before s at which x ≤ 0
  set S : Set ℝ := {τ ∈ Icc a s | x τ ≤ 0} with hS_def
  have hSne : S.Nonempty := ⟨a, ⟨left_mem_Icc.mpr hs.1, hxa⟩⟩
  have hSbdd : BddAbove S := ⟨s, fun τ hτ => hτ.1.2⟩
  have hSclosed : IsClosed S := by
    have h := IsClosed.isClosed_le (f := x) (g := fun _ => (0 : ℝ))
      (isClosed_Icc (a := a) (b := s))
      (hcont.mono (Icc_subset_Icc le_rfl hs.2)) continuousOn_const
    simpa [hS_def] using h
  set u := sSup S with hu_def
  have huS : u ∈ S := hSclosed.csSup_mem hSne hSbdd
  have hu_mem : u ∈ Icc a b := ⟨huS.1.1, huS.1.2.trans hs.2⟩
  have hu_lt_s : u < s := by
    rcases lt_or_eq_of_le (csSup_le hSne fun τ hτ => hτ.1.2) with h | h
    · exact h
    · exact absurd (h ▸ huS.2) (not_le.mpr hxs)
  -- after u the solution is strictly positive
  have hpos : ∀ τ ∈ Ioc u s, 0 < x τ := by
    intro τ hτ
    by_contra hle
    push Not at hle
    have hτS : τ ∈ S := ⟨⟨huS.1.1.trans hτ.1.le, hτ.2⟩, hle⟩
    exact absurd (le_csSup hSbdd hτS) (not_le.mpr hτ.1)
  -- integrability on the escape window
  have hint_us : IntervalIntegrable v volume u s := by
    apply hv_int.mono_set
    rw [uIcc_of_le hab, uIcc_of_le hu_lt_s.le]
    exact Icc_subset_Icc hu_mem.1 hs.2
  have hint_au : IntervalIntegrable v volume a u := by
    apply hv_int.mono_set
    rw [uIcc_of_le hab, uIcc_of_le hu_mem.1]
    exact Icc_subset_Icc le_rfl hu_mem.2
  have hint_as : IntervalIntegrable v volume a s := by
    apply hv_int.mono_set
    rw [uIcc_of_le hab, uIcc_of_le hs.1]
    exact Icc_subset_Icc le_rfl hs.2
  -- the increment over the escape window
  have hdiff : x s - x u = ∫ τ in u..s, v τ := by
    rw [hx_eq s hs, hx_eq u hu_mem]
    have h := integral_interval_sub_left hint_as hint_au
    linarith
  -- a.e. on the window the selection is the upper field, which is ≤ 0
  have hu_ne : ∀ᵐ τ ∂(volume : Measure ℝ), τ ≠ u := by
    rw [MeasureTheory.ae_iff]
    simp [ne_eq, measure_singleton]
  have hae : v ≤ᵐ[volume.restrict (Icc u s)] (fun _ => (0 : ℝ)) := by
    have h1 : ∀ᵐ τ ∂(volume : Measure ℝ), τ ∈ Icc u s → v τ ≤ 0 := by
      filter_upwards [hv_mem, hu_ne] with τ hmem hne hτ
      have hτIoc : τ ∈ Ioc u s := ⟨lt_of_le_of_ne hτ.1 (Ne.symm hne), hτ.2⟩
      have hτab : τ ∈ Icc a b := ⟨hu_mem.1.trans hτ.1, hτ.2.trans hs.2⟩
      have hxτ := hpos τ hτIoc
      have hv := hmem hτab
      rw [twoField_pos hxτ, mem_singleton_iff] at hv
      rw [hv]
      exact hfp τ hτab (x τ) hxτ
    exact (MeasureTheory.ae_restrict_iff' measurableSet_Icc).mpr h1
  have hle : ∫ τ in u..s, v τ ≤ 0 := by
    have h := integral_mono_ae_restrict hu_lt_s.le hint_us intervalIntegrable_const hae
    simpa using h
  -- x s ≤ x u ≤ 0 contradicts 0 < x s
  have := huS.2
  linarith

/-- **Confinement to the incoming sheet** (Lemma filippov(b)): while the
upper field points toward the surface, no Filippov solution starting on or
below the surface can enter the upper sheet. -/
theorem stays_nonpos {fm fp : ℝ → ℝ → ℝ} {x : ℝ → ℝ} {a b : ℝ}
    (hab : a ≤ b)
    (hsol : IsFilippovSolutionOn (twoField fm fp) x a b)
    (hxa : x a ≤ 0)
    (hfp : ∀ t ∈ Icc a b, ∀ ξ, 0 < ξ → fp t ξ ≤ 0) :
    ∀ t ∈ Icc a b, x t ≤ 0 := by
  intro t ht
  by_contra h
  push Not at h
  exact no_positive_escape hab hsol hfp hxa ht h

/-- Mirror symmetry: the negation of a Filippov solution of the two-field
inclusion solves the mirrored inclusion (fields negated and reflected). This
is the sheet exchange `ξ ↦ -ξ` acting on trajectories. -/
theorem IsFilippovSolutionOn.neg {fm fp : ℝ → ℝ → ℝ} {x : ℝ → ℝ} {a b : ℝ}
    (hsol : IsFilippovSolutionOn (twoField fm fp) x a b) :
    IsFilippovSolutionOn
      (twoField (fun t ξ => -fp t (-ξ)) (fun t ξ => -fm t (-ξ)))
      (fun t => -x t) a b := by
  obtain ⟨v, hv_int, hv_mem, hx_eq⟩ := hsol
  refine ⟨fun τ => -v τ, hv_int.neg, ?_, fun t ht => ?_⟩
  · filter_upwards [hv_mem] with t hmem ht
    have h := hmem ht
    rcases lt_trichotomy (x t) 0 with hx | hx | hx
    · rw [twoField_neg hx, mem_singleton_iff] at h
      have hpos : (0 : ℝ) < -x t := by linarith
      rw [twoField_pos hpos, mem_singleton_iff, h, neg_neg]
    · rw [hx, twoField_zero] at h
      change -v t ∈ twoField _ _ t (-x t)
      rw [hx, neg_zero, twoField_zero]
      simp only [neg_zero]
      obtain ⟨p, q, hp, hq, hpq, heq⟩ := h
      refine ⟨q, p, hq, hp, by linarith, ?_⟩
      simp only [smul_eq_mul] at heq ⊢
      linarith
    · rw [twoField_pos hx, mem_singleton_iff] at h
      have hneg : -x t < 0 := by linarith
      rw [twoField_neg hneg, mem_singleton_iff, h, neg_neg]
  · change -x t = -x a + ∫ τ in a..t, -v τ
    rw [hx_eq t ht, intervalIntegral.integral_neg]
    ring

/-- Confinement, mirrored: while the lower field points toward the surface,
no Filippov solution starting on or above the surface can enter the lower
sheet. -/
theorem stays_nonneg {fm fp : ℝ → ℝ → ℝ} {x : ℝ → ℝ} {a b : ℝ}
    (hab : a ≤ b)
    (hsol : IsFilippovSolutionOn (twoField fm fp) x a b)
    (hxa : 0 ≤ x a)
    (hfm : ∀ t ∈ Icc a b, ∀ ξ, ξ < 0 → 0 ≤ fm t ξ) :
    ∀ t ∈ Icc a b, 0 ≤ x t := by
  have h := stays_nonpos hab hsol.neg (by simpa using hxa) ?_
  · intro t ht
    have := h t ht
    simpa using this
  · intro t ht ξ hξ
    simp only [neg_nonpos]
    exact hfm t ht (-ξ) (by linarith)

/-- **Uniqueness of sliding** ("the state rides the singular set",
Lemma filippov(c) as a property of every solution): while both one-sided
fields point toward the switching surface, every Filippov solution starting
on the surface stays on it. Together with `sliding_solution` this identifies
the sliding trajectory uniquely. -/
theorem sliding_unique {fm fp : ℝ → ℝ → ℝ} {x : ℝ → ℝ} {a b : ℝ}
    (hab : a ≤ b)
    (hsol : IsFilippovSolutionOn (twoField fm fp) x a b)
    (hxa : x a = 0)
    (hfm : ∀ t ∈ Icc a b, ∀ ξ, ξ < 0 → 0 ≤ fm t ξ)
    (hfp : ∀ t ∈ Icc a b, ∀ ξ, 0 < ξ → fp t ξ ≤ 0) :
    ∀ t ∈ Icc a b, x t = 0 := fun t ht =>
  le_antisymm (stays_nonpos hab hsol hxa.le hfp t ht)
    (stays_nonneg hab hsol hxa.ge hfm t ht)

/-! ### Crossing and the deck transformation: Theorem 2(ii), (iii)

The fold model is odd-symmetric: `fp t ξ = -fm t (-ξ)` (the two one-sided
fields of the paper's fold model, `±k e sign b`, satisfy this). Under this
symmetry the sheet exchange `ξ ↦ -ξ` maps solutions to solutions, and the
release instant admits *two* Filippov continuations — down (reflection) and
up (crossing) — which differ exactly by the exchange and project to the same
output through the fold map `ξ ↦ y_c + c ξ²`. The orientation policy of the
controller is precisely the rule selecting between them. -/

/-- **The reflection–crossing dichotomy at the fold** (Theorem 2(i)–(iii),
scalar model): given the slide window `[t₁, t₂]` (one-sided fields straddling
zero) and a release arc `y` of the lower field on `[t₂, t₃]`, under the odd
symmetry `fp t ξ = -fm t (-ξ)`:

1. the *reflection* lift (ride, then release downward into the incoming
   sheet) is a Filippov solution — Theorem 2(i);
2. the *crossing* lift (ride, then exit upward into the opposite sheet) is a
   Filippov solution of the same inclusion — Theorem 2(ii);
3. the two lifts differ exactly by the sheet exchange `ξ ↦ -ξ`, and they
   project to the same output through the fold map `ξ ↦ y_c + c ξ²` — the
   `ℤ/2` deck transformation of the fold cover, Theorem 2(iii).

The inclusion therefore genuinely branches at the release instant, and the
controller's kernel orientation is the selection rule. -/
theorem fold_dichotomy {fm fp : ℝ → ℝ → ℝ} {y : ℝ → ℝ} {t₁ t₂ t₃ : ℝ}
    (h12 : t₁ ≤ t₂) (h23 : t₂ ≤ t₃)
    (hsym : ∀ t ξ, fp t ξ = -fm t (-ξ))
    (hstraddle : ∀ t ∈ Icc t₁ t₂, fp t 0 ≤ 0 ∧ 0 ≤ fm t 0)
    (hy0 : y t₂ = 0)
    (hyderiv : ∀ τ ∈ Icc t₂ t₃, HasDerivAt y (fm τ (y τ)) τ)
    (hgcont : ContinuousOn (fun τ => fm τ (y τ)) (Icc t₂ t₃))
    (hyneg : ∀ t ∈ Ioc t₂ t₃, y t < 0) :
    IsFilippovSolutionOn (twoField fm fp)
        (fun t => if t ≤ t₂ then 0 else y t) t₁ t₃ ∧
      IsFilippovSolutionOn (twoField fm fp)
        (fun t => if t ≤ t₂ then 0 else -y t) t₁ t₃ ∧
      (∀ t, (if t ≤ t₂ then (0 : ℝ) else -y t) = -(if t ≤ t₂ then 0 else y t)) ∧
      ∀ yc cf t, yc + cf * (if t ≤ t₂ then (0 : ℝ) else -y t) ^ 2
        = yc + cf * (if t ≤ t₂ then (0 : ℝ) else y t) ^ 2 := by
  have hrefl := reflection_solution h12 h23 hstraddle hy0 hyderiv hgcont hyneg
  refine ⟨hrefl, ?_, ?_, ?_⟩
  · -- the crossing lift is the mirror of the reflection lift
    have hneg := hrefl.neg
    have hFeq : twoField (fun t ξ => -fp t (-ξ)) (fun t ξ => -fm t (-ξ)) = twoField fm fp := by
      have h1 : (fun t ξ => -fp t (-ξ)) = fm := by
        funext t ξ
        rw [hsym t (-ξ), neg_neg, neg_neg]
      have h2 : (fun t ξ => -fm t (-ξ)) = fp := by
        funext t ξ
        rw [hsym t ξ]
      rw [h1, h2]
    have hxeq : (fun t => -(if t ≤ t₂ then (0 : ℝ) else y t))
        = (fun t => if t ≤ t₂ then 0 else -y t) := by
      funext t
      by_cases h : t ≤ t₂ <;> simp [h]
    rw [hFeq, hxeq] at hneg
    exact hneg
  · intro t
    by_cases h : t ≤ t₂ <;> simp [h]
  · intro yc cf t
    by_cases h : t ≤ t₂ <;> simp [h]

end SingularityTracking

namespace SingularityTracking

open Set MeasureTheory intervalIntegral

open scoped Topology

/-! ### Uniqueness through the release: Theorem 2(i) in full strength

`sliding_unique` pins every solution to the surface while the straddle
holds. The results below handle the release instant: once every branch of
the field pushes into the incoming sheet, every Filippov solution departs
the surface (`departs_surface`) and then coincides with the classical
release arc (`reflection_unique`), by a Grönwall argument on the integral
form. Together: the reflection is not merely *a* Filippov behaviour of the
fold model, it is *the* behaviour. -/

/-- A Filippov solution restricts to any subinterval. -/
theorem IsFilippovSolutionOn.restrict {F : ℝ → ℝ → Set ℝ} {x : ℝ → ℝ}
    {a b c d : ℝ} (h : IsFilippovSolutionOn F x a b)
    (hac : a ≤ c) (hcd : c ≤ d) (hdb : d ≤ b) :
    IsFilippovSolutionOn F x c d := by
  obtain ⟨v, hv_int, hv_mem, hx_eq⟩ := h
  have hab : a ≤ b := le_trans hac (le_trans hcd hdb)
  have hint : ∀ p q : ℝ, a ≤ p → p ≤ q → q ≤ b → IntervalIntegrable v volume p q := by
    intro p q hp hpq hqb
    apply hv_int.mono_set
    rw [uIcc_of_le hab, uIcc_of_le hpq]
    exact Icc_subset_Icc hp hqb
  refine ⟨v, hint c d hac hcd hdb, ?_, ?_⟩
  · filter_upwards [hv_mem] with t hmem ht
    exact hmem ⟨hac.trans ht.1, ht.2.trans hdb⟩
  · intro t ht
    have h1 := hx_eq t ⟨hac.trans ht.1, ht.2.trans hdb⟩
    have h2 := hx_eq c ⟨hac, hcd.trans hdb⟩
    have h3 := integral_interval_sub_left
      (hint a t le_rfl (hac.trans ht.1) (ht.2.trans hdb)) (hint a c le_rfl hac (hcd.trans hdb))
    linarith

/-- Elements of a segment are bounded by any common bound of the endpoints. -/
private theorem le_of_mem_segment {p q z M : ℝ}
    (hz : z ∈ segment ℝ p q) (hp : p ≤ M) (hq : q ≤ M) : z ≤ M := by
  obtain ⟨s, t, hs, ht, hst, rfl⟩ := hz
  simp only [smul_eq_mul]
  have h1 : s * p ≤ s * M := mul_le_mul_of_nonneg_left hp hs
  have h2 : t * q ≤ t * M := mul_le_mul_of_nonneg_left hq ht
  have h3 : s * M + t * M = M := by rw [← add_mul, hst, one_mul]
  linarith

/-- **Departure from the surface** (Lemma filippov(d), solution-property
form): after the release instant every branch of the convexified field
pushes into the incoming sheet with margin `c`, so every Filippov solution
starting on the surface departs at rate at least `c` — it cannot linger. -/
theorem departs_surface {fm fp : ℝ → ℝ → ℝ} {x : ℝ → ℝ} {t₂ t₃ c : ℝ}
    (h23 : t₂ ≤ t₃)
    (hsol : IsFilippovSolutionOn (twoField fm fp) x t₂ t₃)
    (hx0 : x t₂ = 0)
    (hdown_m : ∀ t ∈ Ioc t₂ t₃, ∀ ξ, ξ ≤ 0 → fm t ξ ≤ -c)
    (hdown_p : ∀ t ∈ Ioc t₂ t₃, ∀ ξ, 0 ≤ ξ → fp t ξ ≤ -c) :
    ∀ t ∈ Icc t₂ t₃, x t ≤ -c * (t - t₂) := by
  obtain ⟨v, hv_int, hv_mem, hx_eq⟩ := hsol
  intro t ht
  have h2_ne : ∀ᵐ τ ∂(volume : Measure ℝ), τ ≠ t₂ := by
    rw [MeasureTheory.ae_iff]
    simp [ne_eq, measure_singleton]
  have hae : v ≤ᵐ[volume.restrict (Icc t₂ t)] (fun _ => -c) := by
    have h1 : ∀ᵐ τ ∂(volume : Measure ℝ), τ ∈ Icc t₂ t → v τ ≤ -c := by
      filter_upwards [hv_mem, h2_ne] with τ hmem hne hτ
      have hτ3 : τ ∈ Icc t₂ t₃ := ⟨hτ.1, hτ.2.trans ht.2⟩
      have hτIoc : τ ∈ Ioc t₂ t₃ := ⟨lt_of_le_of_ne hτ.1 (Ne.symm hne), hτ3.2⟩
      have hv := hmem hτ3
      rcases lt_trichotomy (x τ) 0 with hxτ | hxτ | hxτ
      · rw [twoField_neg hxτ, mem_singleton_iff] at hv
        rw [hv]; exact hdown_m τ hτIoc (x τ) hxτ.le
      · rw [hxτ, twoField_zero] at hv
        exact le_of_mem_segment hv (hdown_p τ hτIoc 0 le_rfl) (hdown_m τ hτIoc 0 le_rfl)
      · rw [twoField_pos hxτ, mem_singleton_iff] at hv
        rw [hv]; exact hdown_p τ hτIoc (x τ) hxτ.le
    exact (MeasureTheory.ae_restrict_iff' measurableSet_Icc).mpr h1
  have hint_t : IntervalIntegrable v volume t₂ t := by
    apply hv_int.mono_set
    rw [uIcc_of_le h23, uIcc_of_le ht.1]
    exact Icc_subset_Icc le_rfl ht.2
  have hle : ∫ τ in t₂..t, v τ ≤ -c * (t - t₂) := by
    have h := integral_mono_ae_restrict ht.1 hint_t intervalIntegrable_const hae
    simpa [smul_eq_mul, mul_comm] using h
  have hx := hx_eq t ht
  rw [hx0, zero_add] at hx
  rw [hx]
  exact hle

/-- **Uniqueness through the release** (Theorem 2(i), full strength): under
the straddle on the slide window `[t₁, t₂]`, the all-branch push-down with
margin `c` on the release window `(t₂, t₃]`, and a Lipschitz bound on the
lower field along the incoming sheet, *every* Filippov solution of the
convexified fold model through the singular point equals the canonical
reflection trajectory: it rides the surface until `t₂` and then follows the
unique classical release arc `y`. -/
theorem reflection_unique {fm fp : ℝ → ℝ → ℝ} {x y : ℝ → ℝ} {t₁ t₂ t₃ c L : ℝ}
    (h12 : t₁ ≤ t₂) (h23 : t₂ ≤ t₃) (hc : 0 < c)
    (hfm_str : ∀ t ∈ Icc t₁ t₂, ∀ ξ, ξ < 0 → 0 ≤ fm t ξ)
    (hfp_str : ∀ t ∈ Icc t₁ t₂, ∀ ξ, 0 < ξ → fp t ξ ≤ 0)
    (hdown_m : ∀ t ∈ Ioc t₂ t₃, ∀ ξ, ξ ≤ 0 → fm t ξ ≤ -c)
    (hdown_p : ∀ t ∈ Ioc t₂ t₃, ∀ ξ, 0 ≤ ξ → fp t ξ ≤ -c)
    (hlip : ∀ t ∈ Icc t₂ t₃, ∀ ξ₁ ξ₂, ξ₁ ≤ 0 → ξ₂ ≤ 0 →
      |fm t ξ₁ - fm t ξ₂| ≤ L * |ξ₁ - ξ₂|)
    (hy0 : y t₂ = 0)
    (hyderiv : ∀ τ ∈ Icc t₂ t₃, HasDerivAt y (fm τ (y τ)) τ)
    (hgcont : ContinuousOn (fun τ => fm τ (y τ)) (Icc t₂ t₃))
    (hyneg : ∀ t ∈ Ioc t₂ t₃, y t ≤ 0)
    (hsol : IsFilippovSolutionOn (twoField fm fp) x t₁ t₃)
    (hx1 : x t₁ = 0) :
    ∀ t ∈ Icc t₁ t₃, x t = if t ≤ t₂ then 0 else y t := by
  -- Step 1: sliding on the slide window
  have hsol12 : IsFilippovSolutionOn (twoField fm fp) x t₁ t₂ :=
    hsol.restrict le_rfl h12 h23
  have hslide := sliding_unique h12 hsol12 hx1 hfm_str hfp_str
  have hx2 : x t₂ = 0 := hslide t₂ (right_mem_Icc.mpr h12)
  -- Step 2: departure on the release window
  have hsol23 : IsFilippovSolutionOn (twoField fm fp) x t₂ t₃ :=
    hsol.restrict h12 h23 le_rfl
  have hx_cont : ContinuousOn x (Icc t₂ t₃) := hsol23.continuousOn h23
  have hdep := departs_surface h23 hsol23 hx2 hdown_m hdown_p
  have hxneg : ∀ t ∈ Icc t₂ t₃, x t ≤ 0 := fun t ht =>
    (hdep t ht).trans (by nlinarith [ht.1])
  have hxneg' : ∀ τ ∈ Ioc t₂ t₃, x τ < 0 := fun τ hτ =>
    lt_of_le_of_lt (hdep τ ⟨hτ.1.le, hτ.2⟩) (by nlinarith [hτ.1])
  have hyneg' : ∀ τ ∈ Icc t₂ t₃, y τ ≤ 0 := by
    intro τ hτ
    rcases eq_or_lt_of_le hτ.1 with h | h
    · rw [← h, hy0]
    · exact hyneg τ ⟨h, hτ.2⟩
  -- Step 3: Grönwall uniqueness on the release window
  obtain ⟨v, hv_int23, hv_mem, hx_eq⟩ := hsol23
  set gx : ℝ → ℝ := fun τ => fm τ (x τ) with hgx_def
  set gy : ℝ → ℝ := fun τ => fm τ (y τ) with hgy_def
  have hy_cont : ContinuousOn y (Icc t₂ t₃) := fun τ hτ =>
    (hyderiv τ hτ).continuousAt.continuousWithinAt
  -- the selection is the lower field a.e. on each release subwindow
  have hv_ae : ∀ t ∈ Icc t₂ t₃, ∀ᵐ τ ∂(volume : Measure ℝ),
      τ ∈ Set.uIoc t₂ t → v τ = gx τ := by
    intro t ht
    filter_upwards [hv_mem] with τ hmem hτ
    rw [uIoc_of_le ht.1] at hτ
    have hτ3 : τ ∈ Icc t₂ t₃ := ⟨hτ.1.le, hτ.2.trans ht.2⟩
    have hv := hmem hτ3
    rw [twoField_neg (hxneg' τ ⟨hτ.1, hτ3.2⟩), mem_singleton_iff] at hv
    exact hv
  have hv_int_t : ∀ t ∈ Icc t₂ t₃, IntervalIntegrable v volume t₂ t := by
    intro t ht
    apply hv_int23.mono_set
    rw [uIcc_of_le h23, uIcc_of_le ht.1]
    exact Icc_subset_Icc le_rfl ht.2
  have hgx_int : ∀ t ∈ Icc t₂ t₃, IntervalIntegrable gx volume t₂ t := by
    intro t ht
    exact (hv_int_t t ht).congr_ae
      ((MeasureTheory.ae_restrict_iff' measurableSet_uIoc).mpr (hv_ae t ht))
  have hgy_int : ∀ t ∈ Icc t₂ t₃, IntervalIntegrable gy volume t₂ t := by
    intro t ht
    apply ContinuousOn.intervalIntegrable
    rw [uIcc_of_le ht.1]
    exact hgcont.mono (Icc_subset_Icc le_rfl ht.2)
  -- integral identities for x and y with the lower field
  have hx_gx : ∀ t ∈ Icc t₂ t₃, x t = ∫ τ in t₂..t, gx τ := by
    intro t ht
    rw [hx_eq t ht, hx2, zero_add]
    exact intervalIntegral.integral_congr_ae (hv_ae t ht)
  have hy_gy : ∀ t ∈ Icc t₂ t₃, y t = ∫ τ in t₂..t, gy τ := by
    intro t ht
    have hFTC := integral_eq_sub_of_hasDerivAt
      (f := y) (f' := gy)
      (fun τ hτ => by
        rw [uIcc_of_le ht.1] at hτ
        exact hyderiv τ (Icc_subset_Icc le_rfl ht.2 hτ))
      (hgy_int t ht)
    rw [hy0, sub_zero] at hFTC
    exact hFTC.symm
  -- the deviation and its continuous global extension
  set dd : ℝ → ℝ := fun τ => |x τ - y τ| with hdd_def
  have hdd_cont : ContinuousOn dd (Icc t₂ t₃) := (hx_cont.sub hy_cont).abs
  set clamp : ℝ → ℝ := fun τ => min (max τ t₂) t₃ with hclamp_def
  have hclamp_cont : Continuous clamp :=
    (continuous_id.max continuous_const).min continuous_const
  have hclamp_mem : ∀ τ, clamp τ ∈ Icc t₂ t₃ := fun τ =>
    ⟨le_min (le_max_right τ t₂) h23, min_le_right _ _⟩
  have hclamp_id : ∀ τ ∈ Icc t₂ t₃, clamp τ = τ := by
    intro τ hτ
    rw [hclamp_def]
    simp only [max_eq_left hτ.1, min_eq_left hτ.2]
  set d' : ℝ → ℝ := fun τ => dd (clamp τ) with hd'_def
  have hd'_cont : Continuous d' := hdd_cont.comp_continuous hclamp_cont hclamp_mem
  have hd'_eq : ∀ τ ∈ Icc t₂ t₃, d' τ = dd τ := by
    intro τ hτ
    rw [hd'_def]
    simp only [hclamp_id τ hτ]
  have hd'_nonneg : ∀ τ, 0 ≤ d' τ := fun τ => abs_nonneg _
  set φ : ℝ → ℝ := fun t => ∫ τ in t₂..t, d' τ with hφ_def
  -- key inequality: dd ≤ L·φ on the window
  have hkey : ∀ t ∈ Icc t₂ t₃, dd t ≤ L * φ t := by
    intro t ht
    have hxy : x t - y t = ∫ τ in t₂..t, (gx τ - gy τ) := by
      rw [hx_gx t ht, hy_gy t ht,
        intervalIntegral.integral_sub (hgx_int t ht) (hgy_int t ht)]
    have h1 : dd t ≤ ∫ τ in t₂..t, ‖gx τ - gy τ‖ := by
      have hnorm : ‖∫ τ in t₂..t, (gx τ - gy τ)‖ = dd t := by
        rw [← hxy, Real.norm_eq_abs]
      calc dd t = ‖∫ τ in t₂..t, (gx τ - gy τ)‖ := hnorm.symm
        _ ≤ ∫ τ in t₂..t, ‖gx τ - gy τ‖ := norm_integral_le_integral_norm ht.1
    have h2 : ∫ τ in t₂..t, ‖gx τ - gy τ‖ ≤ ∫ τ in t₂..t, L * d' τ := by
      apply integral_mono_on ht.1
        ((hgx_int t ht).sub (hgy_int t ht)).norm
        ((hd'_cont.intervalIntegrable t₂ t).const_mul L)
      intro τ hτ
      have hτ3 : τ ∈ Icc t₂ t₃ := ⟨hτ.1, hτ.2.trans ht.2⟩
      have hbound := hlip τ hτ3 (x τ) (y τ) (hxneg τ hτ3) (hyneg' τ hτ3)
      rw [Real.norm_eq_abs]
      calc |gx τ - gy τ| ≤ L * |x τ - y τ| := hbound
        _ = L * d' τ := by rw [hd'_eq τ hτ3, hdd_def]
    have h3 : ∫ τ in t₂..t, L * d' τ = L * φ t := by
      rw [hφ_def, intervalIntegral.integral_const_mul]
    linarith
  -- Grönwall: φ satisfies φ' = d' ≤ L·φ with φ(t₂) = 0, so φ ≡ 0
  have hφ_diff : ∀ t : ℝ, HasDerivAt φ (d' t) t := fun t =>
    intervalIntegral.integral_hasDerivAt_right (hd'_cont.intervalIntegrable t₂ t)
      (hd'_cont.stronglyMeasurableAtFilter volume (𝓝 t)) hd'_cont.continuousAt
  have hφ_cont : ContinuousOn φ (Icc t₂ t₃) := fun t _ =>
    (hφ_diff t).continuousAt.continuousWithinAt
  have hgron := norm_le_gronwallBound_of_norm_deriv_right_le
    (f := φ) (f' := d') (δ := 0) (K := L) (ε := 0) (a := t₂) (b := t₃)
    hφ_cont (fun t _ => (hφ_diff t).hasDerivWithinAt)
    (by simp [hφ_def])
    (by
      intro t ht
      have htIcc : t ∈ Icc t₂ t₃ := Ico_subset_Icc_self ht
      have hφ_nonneg : 0 ≤ φ t :=
        intervalIntegral.integral_nonneg ht.1 fun τ _ => hd'_nonneg τ
      rw [Real.norm_eq_abs, Real.norm_eq_abs, abs_of_nonneg (hd'_nonneg t),
        abs_of_nonneg hφ_nonneg, add_zero]
      calc d' t = dd t := hd'_eq t htIcc
        _ ≤ L * φ t := hkey t htIcc)
  -- conclude
  intro t ht13
  by_cases hcase : t ≤ t₂
  · simp only [hcase, ite_true]
    exact hslide t ⟨ht13.1, hcase⟩
  · simp only [hcase, ite_false]
    have ht23 : t ∈ Icc t₂ t₃ := ⟨(not_le.mp hcase).le, ht13.2⟩
    have hφ0 : φ t = 0 := by
      have h := hgron t ht23
      rw [gronwallBound_ε0_δ0] at h
      have hφ_nonneg : 0 ≤ φ t :=
        intervalIntegral.integral_nonneg ht23.1 fun τ _ => hd'_nonneg τ
      rw [Real.norm_eq_abs, abs_of_nonneg hφ_nonneg] at h
      linarith
    have hdd0 : dd t = 0 := by
      have h1 := hkey t ht23
      rw [hφ0, mul_zero] at h1
      exact le_antisymm h1 (abs_nonneg _)
    have h2 : x t - y t = 0 := by
      rw [hdd_def] at hdd0
      exact abs_eq_zero.mp hdd0
    linarith

end SingularityTracking


==> anc/fig_excursion_data.py <==
"""
Data-driven illustration of the reachability dichotomy and the excursion
bounds, using the actual runs of verify_reach_excursion.py.

Row 1 (REFLECTION, min-type fold y=x^2, rho>=0): the reference dips infeasible
   (y*<y_c=0); output pins at y_c (fold gap) and the locking error stays in the
   ADDITIVE band.
Row 2 (CROSSING, cubic y=x^3-x, continuity): the state crosses both folds; the
   locking error shows the MULTIPLICATIVE transient on the rho<0 window, and the
   k-sweep confirms peak|e| <= (|e0|+2 dc Dbar) exp(2 k rhobar dc).
"""
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

def integrate(h, Dh, ystar, ydot, x0, orient, k=100.0, dt=2e-4, T=2*np.pi, cH=None):
    if cH is None: cH = k
    y0 = h(x0)
    def deriv(s, t, prev):
        x, mu = s
        g = Dh(x); b = y0 - ystar(t); e = t - mu
        H = h(x) - ystar(t) + (mu - t)*b
        D2 = g*g + b*b
        B = -b - ydot(t)*(1.0 - e)
        cp = -np.array([g, b])*((B + cH*H)/D2)
        n = np.array([-b, g]); n /= np.hypot(b, g)
        if orient == "reflect":
            if n[1] < 0: n = -n
        else:
            if prev is not None and n @ prev < 0: n = -n
        c = cp + k*e*n
        return np.array([c[0], c[1]]), n, dict(e=e, rho=n[1], g=g,
            y=h(x), yerr=abs(h(x)-ystar(t)), H=abs(H))
    N = int(round(T/dt)); s = np.array([x0, 0.0]); t = 0.0
    _, prev, _ = deriv(s, 0.0, None)
    log = {kk: np.zeros(N+1) for kk in ["t","x","e","rho","yerr","H","yr","y","g"]}
    div = False
    for i in range(N+1):
        _, n0, d = deriv(s, t, prev)
        for kk,val in [("t",t),("x",s[0]),("e",d["e"]),("rho",d["rho"]),
                       ("yerr",d["yerr"]),("H",d["H"]),("yr",ystar(t)),("y",d["y"]),("g",d["g"])]:
            log[kk][i]=val
        if not np.all(np.isfinite(s)) or abs(s[0])>50:
            div=True
            for kk in log: log[kk][i:]=np.nan
            break
        if i<N:
            k1,n1,_=deriv(s,t,prev); k2,_,_=deriv(s+0.5*dt*k1,t+0.5*dt,n1)
            k3,_,_=deriv(s+0.5*dt*k2,t+0.5*dt,n1); k4,_,_=deriv(s+dt*k3,t+dt,n1)
            s=s+(dt/6.0)*(k1+2*k2+2*k3+k4); t+=dt; prev=n0
    log["div"]=div
    return log

h2=lambda x:x**2;      Dh2=lambda x:2*x
hc=lambda x:x**3-x;    Dhc=lambda x:3*x**2-1.0
xf=1/np.sqrt(3)
RED,BLUE,GREEN,GRAY='#c1272d','#1f5fbf','#2e7d32','0.55'

# ---- runs ----
ysR=lambda t:0.5*np.cos(t); ydR=lambda t:-0.5*np.sin(t)
R=integrate(h2,Dh2,ysR,ydR,x0=np.sqrt(0.5),orient="reflect",k=100.0)
ysC=lambda t:2.0*np.sin(t); ydC=lambda t:2.0*np.cos(t)
C=integrate(hc,Dhc,ysC,ydC,x0=0.0,orient="cross",k=100.0,dt=1e-4)

def dc_stats(L,k):
    rho=L["rho"]; e=L["e"]; t=L["t"]; neg=rho<0
    if not neg.any(): return 0,0,0,0
    idx=np.where(neg)[0]; runs=np.split(idx,np.where(np.diff(idx)>1)[0]+1)
    rm=max(runs,key=len); dtl=t[1]-t[0]
    dc=0.5*len(rm)*dtl; rhobar=np.abs(rho[rm]).max(); e0=abs(e[max(rm[0]-1,0)])
    bound=(e0+2*dc*1.5)*np.exp(2*k*rhobar*dc)
    return dc,rhobar,e0,bound
dcC,rhobarC,e0C,boundC=dc_stats(C,100.0)

# k-sweep
ks=[50.,100.,200.,400.]; peaks=[]; bounds=[]; divs=[]
for k in ks:
    L=integrate(hc,Dhc,ysC,ydC,x0=0.0,orient="cross",k=k,dt=1e-4)
    if L["div"]: peaks.append(np.nan); bounds.append(np.nan); divs.append(True); continue
    dc,rb,e0,bd=dc_stats(L,k); peaks.append(np.nanmax(np.abs(L["e"]))); bounds.append(bd); divs.append(False)

# ================= figure =================
fig,ax=plt.subplots(2,3,figsize=(15,8.2))

# (R1) output tracking with fold gap
a=ax[0,0]; t=R["t"]
a.axhline(0,color='0.7',ls=':',lw=1); 
a.fill_between(t,-0.6,0.6,where=R["yr"]<0,color='0.5',alpha=0.10)
a.plot(t,R["yr"],color=RED,lw=2,label='$y^*(t)$')
a.plot(t,R["y"],color=BLUE,lw=1.3,label='$y=h(x)$')
gap=np.abs(R["yr"][R["yr"]<0]).max()
tg=t[np.argmin(R["yr"])]
a.annotate("",xy=(tg,R["yr"].min()),xytext=(tg,0.0),
           arrowprops=dict(arrowstyle="<->",color=RED,lw=1.5))
a.text(tg+0.12,-0.58,f'fold gap\n$|y^*-y_c|={gap:.3f}$',color=RED,fontsize=9,va='center')
a.set_title('(R) reflection $y=x^2$: output pins at $y_c$'); a.set_xlabel('t'); a.legend(fontsize=8,loc='upper right')

# (R2) locking error additive -- annotate 2*delta (window) and Dbar (drift slope)
a=ax[0,1]
a.fill_between(t,-0.15,0.72,where=R["yr"]<0,color='0.5',alpha=0.10)
a.plot(t,R["e"],color=BLUE,lw=1.3,label='$e=t-\\mu$')
a.axhline(0.01,color=GREEN,ls='--',lw=0.8,label='$1/k$'); a.axhline(-0.01,color=GREEN,ls='--',lw=0.8)
tL,tR=np.pi/2,3*np.pi/2; epk=np.abs(R["e"]).max()
a.annotate("",xy=(tR,0.63),xytext=(tL,0.63),arrowprops=dict(arrowstyle="<->",color='0.3',lw=1.3))
a.text(np.pi,0.645,r'$2\delta$ (weak authority)',color='0.3',fontsize=8.5,ha='center',va='bottom')
iv=int(np.nanargmax(R["e"])); tv=R["t"][iv]; ev=R["e"][iv]   # peak of the excursion
a.annotate("",xy=(tv,ev),xytext=(tv,0.0),arrowprops=dict(arrowstyle="<->",color=RED,lw=1.3))
a.text(tv+0.12,0.2*ev,r'drift $|\dot e|\leq\bar D$',color=RED,fontsize=8.5,va='center')
ereg=np.abs(R["e"][np.abs(R["g"])>0.3]).mean()
# peak label near the top of the excursion; regular label near the flat baseline
a.text(2.8,0.55,f'peak $|e|={epk:.2f}=|e_0|+2\\delta\\bar D$',color=BLUE,fontsize=8.5,ha='center')
a.text(0.15,-0.05,f'regular $|e|\\approx{ereg:.4f}$',color=BLUE,fontsize=8.5,va='center')
a.set_ylim(-0.15,0.72)
a.set_title(r'(R) locking error: additive band ($2\delta,\ \bar D$)'); a.set_xlabel('t'); a.legend(fontsize=8,loc='lower right')

# (R3) phase (y, xi=x): reflection on S_-
a=ax[0,2]
xis=np.linspace(-0.85,0.85,200)
a.plot(xis**2,xis,color=GRAY,lw=1,ls='--')
a.plot(R["y"],R["x"],color=BLUE,lw=1.4)
a.plot(0,0,'ko',ms=5); a.axvline(0,color='0.7',ls=':',lw=1)
a.set_title('(R) state stays on incoming sheet $S_-$'); a.set_xlabel('output $y$'); a.set_ylabel('$x$')

# (C1) x(t) crossing folds
a=ax[1,0]; tc=C["t"]
a.axhline(xf,color=RED,ls=':',lw=0.9); a.axhline(-xf,color=RED,ls=':',lw=0.9)
a.text(tc[-1]*0.99,xf+0.05,'$+1/\\sqrt{3}$',color=RED,fontsize=8,ha='right')
a.text(tc[-1]*0.99,-xf-0.18,'$-1/\\sqrt{3}$',color=RED,fontsize=8,ha='right')
a.plot(tc,C["x"],color=GREEN,lw=1.3)
a.set_title('(C) crossing (cubic): $x(t)$ sweeps both sheets'); a.set_xlabel('t'); a.set_ylabel('$x$')

# (C2) e and rho with delta_c window -- annotate 2*delta_c
a=ax[1,1]
a.plot(tc,C["e"],color=GREEN,lw=1.3,label='$e=t-\\mu$')
a2=a.twinx(); a2.plot(tc,C["rho"],color=RED,lw=0.9,alpha=0.7,label=r'$\rho$')
a2.axhline(0,color=RED,ls=':',lw=0.8); a2.set_ylabel(r'$\rho$',color=RED)
a2.fill_between(tc,-1,1,where=C["rho"]<0,color=RED,alpha=0.10)
# mark the 2*delta_c window (main rho<0 run) on the e-axis
neg=C["rho"]<0
if neg.any():
    idx=np.where(neg)[0]; runs=np.split(idx,np.where(np.diff(idx)>1)[0]+1)
    rm=max(runs,key=len); tcl,tcr=tc[rm[0]],tc[rm[-1]]
    yarr=1.4
    a.annotate("",xy=(tcr,yarr),xytext=(tcl,yarr),arrowprops=dict(arrowstyle="<->",color=RED,lw=1.3))
    a.text(tcr+0.15,yarr,f'$2\\delta_c,\\ \\delta_c={dcC:.4f}$',color=RED,fontsize=8.5,ha='left',va='center')
epkC=np.nanmax(np.abs(C["e"]))
# peak |e| as two lines, just under the red rho curve near the top
a.text(0.4,epkC*0.93,f'peak $|e|={epkC:.2f}$',color=GREEN,fontsize=8.5,ha='left',va='top')
a.text(0.4,epkC*0.85,f'$\\leq$ bound $={boundC:.1f}$',color=GREEN,fontsize=8.5,ha='left',va='top')
# rho-bar near the negative dip of rho (right axis)
a2.text(3.55,-0.80,f'$\\bar\\rho={rhobarC:.2f}$',color=RED,fontsize=8.5,ha='left',va='center')
a.set_title(r'(C) error and authority: $2\delta_c$ = $\rho<0$ window'); a.set_xlabel('t'); a.set_ylabel('$e$',color=GREEN)

# (C3) k-sweep peak vs bound
a=ax[1,2]
kk=np.array(ks)
pk=np.array(peaks); bd=np.array(bounds)
a.semilogy(kk,pk,'o-',color=GREEN,label='measured peak$|e|$')
a.semilogy(kk,bd,'s--',color='0.4',label='bound $(|e_0|+2\\delta_c\\bar D)e^{2k\\bar\\rho\\delta_c}$')
for x,d in zip(kk,divs):
    if d: a.axvline(x,color=RED,lw=1.2); a.text(x,a.get_ylim()[0]*1.5,'diverges',color=RED,rotation=90,fontsize=8,va='bottom')
a.set_title('(C) peak$|e|$ vs multiplicative bound'); a.set_xlabel('gain $k$'); a.legend(fontsize=8,loc='upper right')

#fig.suptitle('Verified reachability/excursion behaviour: reflection (additive) vs crossing (multiplicative)',fontsize=13,y=0.99)
plt.tight_layout(rect=[0,0,1,0.96])
plt.savefig("excursion_data.png",dpi=140)
print("saved excursion_data.png")
print(f"fold gap={gap:.3f}, crossing peak|e|={np.nanmax(np.abs(C['e'])):.2f}, bound={boundC:.1f}")


==> anc/sim_2dof.py <==
"""
Homotopy-continuation trajectory tracking through a kinematic singularity.
2-DOF planar arm, tests Theorem 1 (bounded crossing + recovery of tracking).

Output map (forward kinematics), n = 2:
    f(q) = [ L1 cos q1 + L2 cos(q1+q2),  L1 sin q1 + L2 sin(q1+q2) ]

Continuation flow (real time, mu-locked), state c = (q1, q2, mu):
    A       = [ Df(q) | b(t) ]              (2 x 3),  b(t) = f(q0) - y*(t)
    B       = dH/dt = -b - ydot*(1 - e),    e = t - mu
    c_dot   = -A^+ B + k e n_hat            A^+ = A^T (A A^T)^{-1}
    n_hat   = unit kernel of A, oriented so rho = n_hat[2] >= 0
"""
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

# ---------------- model & reference ----------------
L1, L2 = 1.0, 1.0
xc, yc, r = 1.2, 0.0, 0.81         # far point (2.01,0) pokes just past reach=2
                                   # -> a short singular arc around (2,0), q2 -> 0
T   = 20.0
omega = 2*np.pi/10.0               # period 10 s -> 2 revolutions, graze at t=5,15
theta0 = -np.pi                    # start target at (0.4, 0)
k   = 100.0
cH  = k                            # Baumgarte constraint-stabilization gain
dt  = 5e-4

def fk(q):
    q1, q2 = q
    return np.array([L1*np.cos(q1) + L2*np.cos(q1+q2),
                     L1*np.sin(q1) + L2*np.sin(q1+q2)])

def jac(q):
    q1, q2 = q
    s1, c1 = np.sin(q1), np.cos(q1)
    s12, c12 = np.sin(q1+q2), np.cos(q1+q2)
    return np.array([[-(L1*s1 + L2*s12), -L2*s12],
                     [ (L1*c1 + L2*c12),  L2*c12]])

def ystar(t):
    th = theta0 + omega*t
    return np.array([xc + r*np.cos(th), yc + r*np.sin(th)])

def ystar_dot(t):
    th = theta0 + omega*t
    return np.array([-r*omega*np.sin(th), r*omega*np.cos(th)])

def ik_elbow_up(p):
    d2 = p @ p
    cq2 = np.clip((d2 - L1**2 - L2**2)/(2*L1*L2), -1, 1)
    q2 = np.arccos(cq2)            # elbow-up branch (q2 >= 0)
    q1 = np.arctan2(p[1], p[0]) - np.arctan2(L2*np.sin(q2), L1 + L2*np.cos(q2))
    return np.array([q1, q2])

# fixed anchor f(q0) = y*(0)
q0 = ik_elbow_up(ystar(0.0))
f0 = fk(q0)

def flow(state, t):
    q = state[:2]; mu = state[2]
    J = jac(q)
    b = f0 - ystar(t)
    e = t - mu
    A = np.column_stack([J, b])                 # 2 x 3
    Hval = fk(q) - ystar(t) + (mu - t)*b        # homotopy constraint (Baumgarte)
    B = -b - ystar_dot(t)*(1.0 - e)             # 2
    AAT = A @ A.T
    cp = -A.T @ np.linalg.solve(AAT, B + cH*Hval)  # min-norm particular, 3
    n = np.cross(A[0], A[1])                    # kernel of 2x3 A
    n = n/np.linalg.norm(n)
    if n[2] < 0: n = -n                         # orient rho >= 0
    cdot = cp + k*e*n
    naive = np.linalg.norm(np.linalg.pinv(J) @ ystar_dot(t))  # resolved-rate demand
    diag = dict(e=e, rho=n[2], J=J, b=b, q=q, mu=mu,
                yerr=np.linalg.norm(fk(q)-ystar(t)),
                qdot=np.linalg.norm(cdot[:2]), naive=naive,
                smin=np.linalg.svd(J, compute_uv=False).min())
    return cdot, diag

# ---------------- integrate (RK4) ----------------
state = np.array([q0[0], q0[1], 0.0])           # mu(0)=0 since f(q0)=y*(0)
N = int(round(T/dt))
log = {kk: np.zeros(N+1) for kk in
       ["t","q1","q2","mu","e","rho","yerr","qdot","smin","wtb","naive"]}
xy = np.zeros((N+1, 2)); ref = np.zeros((N+1, 2))

def record(i, t, state):
    cdot, d = flow(state, t)
    log["t"][i]=t; log["q1"][i]=state[0]; log["q2"][i]=state[1]
    log["mu"][i]=state[2]; log["e"][i]=d["e"]; log["rho"][i]=d["rho"]
    log["yerr"][i]=d["yerr"]; log["qdot"][i]=d["qdot"]; log["smin"][i]=d["smin"]
    log["naive"][i]=d["naive"]
    J=d["J"]; w=np.array([J[1,0], -J[0,0]])     # left-null direction of J
    nw=np.linalg.norm(w); w = w/nw if nw>1e-12 else w
    log["wtb"][i]=abs(w @ d["b"])               # transversality measure
    xy[i]=fk(state[:2]); ref[i]=ystar(t)
    return cdot

t = 0.0
for i in range(N):
    cdot = record(i, t, state)
    k1,_ = flow(state, t)
    k2,_ = flow(state + 0.5*dt*k1, t + 0.5*dt)
    k3,_ = flow(state + 0.5*dt*k2, t + 0.5*dt)
    k4,_ = flow(state + dt*k3, t + dt)
    state = state + (dt/6.0)*(k1 + 2*k2 + 2*k3 + k4)
    t += dt
record(N, t, state)

# ---------------- summary ----------------
graze = [5.0, 15.0]
def near(tc, w=0.4):
    m = np.abs(log["t"]-tc) < w; return m
print("=== 2-DOF homotopy tracking through kinematic singularity ===")
print(f"k = {k},  dt = {dt},  steps = {N}")
sing = log["smin"] < 0.08                        # near-singular samples
print(f"min singular value of J over run : {log['smin'].min():.3e}")
print(f"min feedback authority rho       : {log['rho'].min():.3e}")
print(f"transversality |w^T b| at singularity : min {log['wtb'][sing].min():.3f}"
      f"  (must stay > 0)")
reg = log["smin"] > 0.2
print(f"regular-region tracking error    : mean {log['yerr'][reg].mean():.3e}"
      f"  max {log['yerr'][reg].max():.3e}")
print(f"regular-region |e|=|t-mu|        : mean {np.abs(log['e'][reg]).mean():.3e}"
      f"  (1/k = {1/k:.3e})")
print(f"max joint speed ||qdot|| (ours)  : {log['qdot'].max():.3f}")
print(f"max resolved-rate demand (naive) : {log['naive'].max():.3e}"
      f"  (||J^+ ydot||, blows up ~1/sigma_min)")
for tc in graze:
    m = near(tc)
    print(f"  graze t~{tc:>4}: min rho {log['rho'][m].min():.2e},"
          f" min q2 {log['q2'][m].min():+.3e},"
          f" max |e| {np.abs(log['e'][m]).max():.3e},"
          f" max ||qdot|| {log['qdot'][m].max():.2f},"
          f" max yerr {log['yerr'][m].max():.3e}")
print(f"final |e| (re-lock)              : {abs(log['e'][-1]):.3e}")
sarc = log["smin"] < 1e-2
if sarc.any():
    print(f"singular episode (sigma_min<1e-2): duration {sarc.sum()*dt:.3f} s"
          f" total,  q2 in [{log['q2'][sarc].min():+.2e},{log['q2'][sarc].max():+.2e}]"
          f",  crosses q2=0: {(log['q2'][sarc].min()<0)}")
    print(f"  output error on singular arc     : max {log['yerr'][sarc].max():.3e}"
          f" (target unreachable, gap ~{r+xc-2.0:.3f})")

# ---------------- plots ----------------
tt = log["t"]
fig, ax = plt.subplots(2, 3, figsize=(15, 8))
ang = np.linspace(0, 2*np.pi, 400)
ax[0,0].plot((L1+L2)*np.cos(ang), (L1+L2)*np.sin(ang), 'k--', lw=0.8, label='reach = L1+L2')
ax[0,0].plot(ref[:,0], ref[:,1], 'r', lw=2, label='reference $y^*$')
ax[0,0].plot(xy[:,0], xy[:,1], 'b', lw=1, label='end-effector $f(q)$')
ax[0,0].plot(2, 0, 'ks', ms=7); ax[0,0].set_aspect('equal')
ax[0,0].set_title('Task space (singularity at (2,0))'); ax[0,0].legend(fontsize=8)

ax[0,1].plot(tt, log["q2"], 'b'); ax[0,1].axhline(0, color='k', lw=0.6)
for g in graze: ax[0,1].axvline(g, color='r', ls=':', lw=0.8)
ax[0,1].set_title('elbow angle $q_2(t)$  (0 = singular)'); ax[0,1].set_xlabel('t')

ax[0,2].plot(tt, log["smin"], 'b'); 
for g in graze: ax[0,2].axvline(g, color='r', ls=':', lw=0.8)
ax[0,2].set_title(r'$\sigma_{\min}(Df)$'); ax[0,2].set_xlabel('t')

ax[1,0].plot(tt, log["e"], 'b'); ax[1,0].axhline(1/k, color='g', ls='--', lw=0.8, label='1/k')
ax[1,0].axhline(-1/k, color='g', ls='--', lw=0.8)
for g in graze: ax[1,0].axvline(g, color='r', ls=':', lw=0.8)
ax[1,0].set_title(r'locking error $e=t-\mu$  (re-locking)'); ax[1,0].set_xlabel('t'); ax[1,0].legend(fontsize=8)

ax[1,1].plot(tt, log["rho"], 'b')
for g in graze: ax[1,1].axvline(g, color='r', ls=':', lw=0.8)
ax[1,1].set_title(r'feedback authority $\rho$  ($\to 0$ at singularity)'); ax[1,1].set_xlabel('t')

ax[1,2].semilogy(tt, log["naive"], 'r', lw=1, label=r'naive $\|J^{+}\dot y^*\|$')
ax[1,2].semilogy(tt, np.maximum(log["qdot"],1e-3), 'b', label=r'ours $\|\dot q\|$')
ax[1,2].semilogy(tt, np.maximum(log["yerr"],1e-6), 'm', lw=1, label='output error')
for g in graze: ax[1,2].axvline(g, color='r', ls=':', lw=0.8)
ax[1,2].set_title('joint speed: ours vs naive Newton (log)'); ax[1,2].set_xlabel('t'); ax[1,2].legend(fontsize=8)

plt.tight_layout()
plt.savefig("arm_results.png", dpi=110)
print("\nsaved arm_results.png")


==> anc/sim_2dof_flip.py <==
"""
TRUE branch-crossing (elbow flip) test for the homotopy-continuation controller.

To reach the branch-decision point the arm must actually sit at q2 = 0, so the
reference circle is made to poke past maximum reach (far point at radius 2.05):
along the short unreachable arc the arm is pinned at full extension (sigma_min=0),
which is exactly where the elbow branch (+ or -) is selected.

We compare two orientations of the continuation kernel n_hat at that point:
  (A) rho>=0    : the orientation used in Theorem 1 (keeps the mu-feedback stable);
  (B) continuity: standard arc-length predictor sign (align n_hat with previous),
                  the natural choice for following a curve through a fold.
Question: does either one cross q2 = 0 (flip the elbow) rather than reflect?
"""
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

L1, L2 = 1.0, 1.0
k, dt, T = 100.0, 5e-4, 20.0
cH = k                              # Baumgarte constraint-stabilization gain
xc, yc, r = 1.2, 0.0, 0.85          # far point (2.05,0): short unreachable arc
omega = 2*np.pi/10.0                # graze/flip attempts at t=5,15
theta0 = -np.pi

def fk(q):
    q1,q2=q
    return np.array([L1*np.cos(q1)+L2*np.cos(q1+q2),
                     L1*np.sin(q1)+L2*np.sin(q1+q2)])
def jac(q):
    q1,q2=q; s1,c1=np.sin(q1),np.cos(q1); s12,c12=np.sin(q1+q2),np.cos(q1+q2)
    return np.array([[-(L1*s1+L2*s12),-L2*s12],[(L1*c1+L2*c12),L2*c12]])
def ystar(t):
    th=theta0+omega*t; return np.array([xc+r*np.cos(th), yc+r*np.sin(th)])
def ystar_dot(t):
    th=theta0+omega*t; return np.array([-r*omega*np.sin(th), r*omega*np.cos(th)])
def ik_elbow_up(p):
    d2=p@p; cq2=np.clip((d2-L1**2-L2**2)/(2*L1*L2),-1,1); q2=np.arccos(cq2)
    q1=np.arctan2(p[1],p[0])-np.arctan2(L2*np.sin(q2),L1+L2*np.cos(q2))
    return np.array([q1,q2])

q0=ik_elbow_up(ystar(0.0)); f0=fk(q0)

def kernel(A, prev, orient):
    n=np.cross(A[0],A[1]); n=n/np.linalg.norm(n)
    if orient=="rho":
        if n[2]<0: n=-n
    else:
        if prev is not None and n@prev<0: n=-n
    return n

def flow(state,t,prev,orient):
    q=state[:2]; mu=state[2]; J=jac(q); b=f0-ystar(t); e=t-mu
    A=np.column_stack([J,b]); B=-b-ystar_dot(t)*(1.0-e)
    Hval=fk(q)-ystar(t)+(mu-t)*b                 # homotopy constraint (Baumgarte)
    cp=-A.T @ np.linalg.solve(A@A.T,B+cH*Hval)
    n=kernel(A,prev,orient); cdot=cp+k*e*n
    return cdot,n,dict(e=e,rho=n[2],J=J,b=b,
                       yerr=np.linalg.norm(fk(q)-ystar(t)),
                       qdot=np.linalg.norm(cdot[:2]),
                       naive=np.linalg.norm(np.linalg.pinv(J)@ystar_dot(t)),
                       smin=np.linalg.svd(J,compute_uv=False).min())

def simulate(orient):
    state=np.array([q0[0],q0[1],0.0]); N=int(round(T/dt))
    keys=["t","q2","e","rho","yerr","qdot","smin","wtb","naive"]
    log={kk:np.zeros(N+1) for kk in keys}; xy=np.zeros((N+1,2)); ref=np.zeros((N+1,2))
    _,prev,_=flow(state,0.0,None,"rho")
    def rec(i,t,state,prev):
        cdot,n,d=flow(state,t,prev,orient)
        log["t"][i]=t; log["q2"][i]=state[1]; log["e"][i]=d["e"]; log["rho"][i]=d["rho"]
        log["yerr"][i]=d["yerr"]; log["qdot"][i]=d["qdot"]; log["smin"][i]=d["smin"]
        log["naive"][i]=d["naive"]
        J=d["J"]; wv=np.array([J[1,0],-J[0,0]]); nn=np.linalg.norm(wv)
        log["wtb"][i]=abs((wv/nn)@d["b"]) if nn>1e-12 else 0.0
        xy[i]=fk(state[:2]); ref[i]=ystar(t); return n
    t=0.0
    for i in range(N):
        n0=rec(i,t,state,prev)
        k1,_,_=flow(state,t,prev,orient)
        k2,_,_=flow(state+0.5*dt*k1,t+0.5*dt,prev,orient)
        k3,_,_=flow(state+0.5*dt*k2,t+0.5*dt,prev,orient)
        k4,_,_=flow(state+dt*k3,t+dt,prev,orient)
        state=state+(dt/6.0)*(k1+2*k2+2*k3+k4); t+=dt; prev=n0
    rec(N,t,state,prev)
    return log,xy,ref

res={o:simulate(o) for o in ("rho","cont")}

def report(o):
    log,_,_=res[o]; q2=log["q2"]; reg=log["smin"]>0.2; sing=log["smin"]<0.05
    flip=np.any(q2<-0.05) and np.any(q2>0.05)
    print(f"--- orientation: {'rho>=0 (Theorem 1)' if o=='rho' else 'continuity (arc-length)'} ---")
    print(f"  q2 range           : [{q2.min():+.3f}, {q2.max():+.3f}]  -> elbow flips: {flip}")
    print(f"  min sigma_min(J)   : {log['smin'].min():.3e}")
    print(f"  rho: min {log['rho'].min():+.3f}, final sign {np.sign(log['rho'][-1]):+.0f}")
    print(f"  |w^T b| at sing    : {log['wtb'][sing].min() if sing.any() else float('nan'):.3f}")
    print(f"  max ||qdot||       : {log['qdot'].max():.3f}   (naive max {log['naive'].max():.2e})")
    print(f"  |e| regular/final  : {np.abs(log['e'][reg]).mean():.3e} / {abs(log['e'][-1]):.3e}")
    print(f"  output err reg/max : {log['yerr'][reg].mean():.3e} / {log['yerr'].max():.3e}")

print("=== TRUE elbow-flip test: reflection vs crossing (overshoot reference) ===")
for o in ("rho","cont"): report(o)

lr,xr,rr=res["rho"]; lc,xc2,rc=res["cont"]; tt=lr["t"]; graze=[5.0,15.0]
fig,ax=plt.subplots(2,3,figsize=(15,8))
ax[0,0].plot(tt,lr["q2"],'b',label='rho>=0 (reflects)')
ax[0,0].plot(tt,lc["q2"],'g',label='continuity (flips)')
ax[0,0].axhline(0,color='k',lw=0.6)
for g in graze: ax[0,0].axvline(g,color='r',ls=':',lw=0.8)
ax[0,0].set_title('elbow angle q2(t)'); ax[0,0].set_xlabel('t'); ax[0,0].legend(fontsize=8)

ax[0,1].plot(tt,lr["e"],'b',label='rho>=0'); ax[0,1].plot(tt,lc["e"],'g',label='continuity')
ax[0,1].axhline(1/k,color='m',ls='--',lw=0.8); ax[0,1].axhline(-1/k,color='m',ls='--',lw=0.8)
for g in graze: ax[0,1].axvline(g,color='r',ls=':',lw=0.8)
ax[0,1].set_title('locking error e = t - mu'); ax[0,1].set_xlabel('t'); ax[0,1].legend(fontsize=8)

ax[0,2].plot(tt,lr["rho"],'b',label='rho>=0'); ax[0,2].plot(tt,lc["rho"],'g',label='continuity')
ax[0,2].axhline(0,color='k',lw=0.6)
for g in graze: ax[0,2].axvline(g,color='r',ls=':',lw=0.8)
ax[0,2].set_title('feedback authority rho'); ax[0,2].set_xlabel('t'); ax[0,2].legend(fontsize=8)

ax[1,0].plot(tt,lr["smin"],'b',label='rho>=0'); ax[1,0].plot(tt,lc["smin"],'g',label='continuity')
for g in graze: ax[1,0].axvline(g,color='r',ls=':',lw=0.8)
ax[1,0].set_title('sigma_min(Df)'); ax[1,0].set_xlabel('t'); ax[1,0].legend(fontsize=8)

ax[1,1].semilogy(tt,np.maximum(lc["naive"],1e-3),'r',lw=1,label='naive |J+ ydot|')
ax[1,1].semilogy(tt,np.maximum(lr["qdot"],1e-3),'b',label='rho>=0')
ax[1,1].semilogy(tt,np.maximum(lc["qdot"],1e-3),'g',label='continuity')
for g in graze: ax[1,1].axvline(g,color='r',ls=':',lw=0.8)
ax[1,1].set_title('joint speed (log)'); ax[1,1].set_xlabel('t'); ax[1,1].legend(fontsize=8)

ang=np.linspace(0,2*np.pi,400)
ax[1,2].plot(2*np.cos(ang),2*np.sin(ang),'k--',lw=0.8)
ax[1,2].plot(rc[:,0],rc[:,1],'r',lw=2,label='reference')
ax[1,2].plot(xc2[:,0],xc2[:,1],'g',lw=1,label='continuity path')
ax[1,2].set_aspect('equal'); ax[1,2].set_title('task space'); ax[1,2].legend(fontsize=8)

plt.tight_layout(); plt.savefig("arm_flip_results.png",dpi=110)
print("\nsaved arm_flip_results.png")


==> anc/sim_adaptive_toy.py <==
"""
Adaptive-control toy: identification with a nonconvex parameterization,
crossing the regressor's singular manifold by homotopy continuation.

Model output  yhat = g(th) = th^3 - 3 th   (nonconvex in the parameter th)
Regressor     g'(th) = 3 th^2 - 3,  singular manifold  th = +-1
Plant         y_m = g(th*),  th* = 2.2  ->  y_m = 4.048
Initial guess th0 = -2                  ->  y0  = g(-2) = -2

The identification path from th0 to th* must cross BOTH sheets of the
singular manifold (th = -1 and th = +1).

Estimators compared:
  1. Gradient (MIT rule):   th' = -gam * g'(th) * (g(th) - y_m)
     stalls at th = -1: spurious equilibrium ON the singular manifold
     (the survey's nonconvexity obstruction).
  2. Newton / normalized gradient:  th' = -gam * (g(th) - y_m) / g'(th)
     demand |e/g'| -> infinity at the manifold (reported along the
     continuation path, not integrated).
  3. Continuation estimator (ours): homotopy
        H(th, mu) = g(th) - (1-mu) y0 - mu y_m = 0
     joint flow in c = (th, mu), augmented map A = [g'(th) | b],
     b = y0 - y_m = const != 0  ->  transversal at every point of the
     manifold.  Kernel orientation policy (arc-length continuity) crosses
     both folds; mu makes a bounded excursion and re-locks to the
     schedule s(t) = min(t/T1, 1).

Residual authority (Lean: residual_authority, Kernel.lean): p = 1, and at a
fold r = 1, so the parameter-block projection of ker A has dim p - r = 0 --
the mu-rate is pinned by the repair exactly at the crossing (rho = 0), and
free (dim 1) everywhere else.  Verified numerically below.

Outputs: adaptive_toy_results.png + console summary.
"""
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

# ---------------- problem data ----------------
def g(th):  return th**3 - 3.0*th
def dg(th): return 3.0*th**2 - 3.0

th_star, th0 = 2.2, -2.0
y_m, y0 = g(th_star), g(th0)
b = y0 - y_m                              # dH/dmu, constant, != 0
dt, T, T1 = 1e-4, 10.0, 6.0               # schedule reaches 1 at t = T1
k, cH = 20.0, 20.0                        # locking gain, Baumgarte gain
gam_grad = 1.0                            # gradient estimator gain

def s_sched(t): return min(t/T1, 1.0)

# ---------------- estimator 1: gradient (MIT rule) ----------------
def grad_flow(th):
    return -gam_grad * dg(th) * (g(th) - y_m)

# ---------------- estimator 3: continuation, kernel orientation ----------------
def cont_flow(c, t, prev):
    th, mu = c
    L = dg(th)
    e = s_sched(t) - mu
    Hval = g(th) - (1.0 - mu)*y0 - mu*y_m          # constraint (should be 0)
    AAT = L*L + b*b
    cp = -np.array([L, b]) * (cH*Hval / AAT)       # Baumgarte, min-norm
    n = np.array([-b, L]) / np.sqrt(AAT)           # unit kernel of [L | b]
    if prev is None:
        if n[1] < 0: n = -n                        # seed: rho >= 0
    elif n @ prev < 0:
        n = -n                                     # arc-length continuity
    return cp + k*e*n, n

# ---------------- integrate both (RK4) ----------------
N = int(round(T/dt))
tt = np.linspace(0.0, T, N+1)
TH_g = np.zeros(N+1); TH_c = np.zeros(N+1); MU = np.zeros(N+1)
RHO = np.zeros(N+1); H = np.zeros(N+1)

th_g = th0
c = np.array([th0, 0.0])
_, prev = cont_flow(c, 0.0, None)
for i in range(N+1):
    t = tt[i]
    dc, n = cont_flow(c, t, prev)
    TH_g[i], TH_c[i], MU[i], RHO[i] = th_g, c[0], c[1], n[1]
    H[i] = abs(g(c[0]) - (1.0 - c[1])*y0 - c[1]*y_m)
    if i < N:
        # gradient estimator
        k1 = grad_flow(th_g);            k2 = grad_flow(th_g + 0.5*dt*k1)
        k3 = grad_flow(th_g + 0.5*dt*k2); k4 = grad_flow(th_g + dt*k3)
        th_g += (dt/6.0)*(k1 + 2*k2 + 2*k3 + k4)
        # continuation estimator
        k1, _ = cont_flow(c, t, prev)
        k2, _ = cont_flow(c + 0.5*dt*k1, t + 0.5*dt, prev)
        k3, _ = cont_flow(c + 0.5*dt*k2, t + 0.5*dt, prev)
        k4, _ = cont_flow(c + dt*k3, t + dt, prev)
        c = c + (dt/6.0)*(k1 + 2*k2 + 2*k3 + k4)
        prev = n

E_g = np.abs(g(TH_g) - y_m)                        # identification residuals
E_c = np.abs(g(TH_c) - y_m)
REG_g, REG_c = dg(TH_g), dg(TH_c)                  # regressors along paths
newton_demand = np.abs((g(TH_c) - y_m) / np.where(np.abs(REG_c) > 1e-12,
                                                  REG_c, np.nan))

# ---------------- residual-authority check (Lean: residual_authority) ----------
# at |g'| < tol the kernel of [g' | b] must be purely th-direction: |rho| small
mask_fold = np.abs(REG_c) < 1e-2
rho_at_fold = np.abs(RHO[mask_fold]).max() if mask_fold.any() else 0.0

# ---------------- summary ----------------
print("=== adaptive toy: identification through the regressor's singular manifold ===")
print(f"model g(th)=th^3-3th, th*={th_star}, y_m={y_m:.3f}, th0={th0}, "
      f"singular manifold th=+-1")
print(f"k={k}, cH={cH}, gam_grad={gam_grad}, dt={dt}, T={T}, T1={T1}")
print("--- gradient (MIT rule) ---")
print(f"final th_hat        : {TH_g[-1]:+.4f}   (stall at th=-1 expected)")
print(f"final residual |e|  : {E_g[-1]:.3e}")
print(f"final |g'(th_hat)|  : {abs(REG_g[-1]):.3e}   (0 = ON the manifold)")
print("--- continuation (kernel orientation policy) ---")
print(f"final th_hat        : {TH_c[-1]:+.4f}   (th* = {th_star})")
print(f"final residual |e|  : {E_c[-1]:.3e}")
print(f"parameter error     : {abs(TH_c[-1]-th_star):.3e}")
print(f"min |g'| on path    : {np.abs(REG_c).min():.3e}  (crosses the manifold)")
print(f"# sign changes of g': {int(np.sum(np.diff(np.sign(REG_c)) != 0))}  (two folds)")
print(f"mu excursion        : [{MU.min():+.3f}, {MU.max():+.3f}], final {MU[-1]:.4f}")
print(f"max |H| residual    : {H.max():.3e}  (Baumgarte-stabilized)")
print("--- Newton demand along the continuation path ---")
print(f"median / max |e/g'| : {np.nanmedian(newton_demand):.3e} / "
      f"{np.nanmax(newton_demand):.3e}  (unbounded at the manifold)")
print("--- residual authority (Lean: residual_authority, p=1, r=1 at fold) ---")
print(f"max |rho| where |g'|<1e-2 : {rho_at_fold:.3e}  "
      f"(theorem: parameter block pinned, dim p-r = 0)")

# ---------------- figure ----------------
fig, ax = plt.subplots(2, 2, figsize=(11, 7.5))

a = ax[0, 0]
a.plot(tt, TH_g, 'r', lw=1.5, label=r'gradient $\hat\theta(t)$')
a.plot(tt, TH_c, 'b', lw=1.5, label=r'continuation $\hat\theta(t)$')
a.axhline(th_star, color='k', ls='--', lw=0.9, label=r'$\theta^*$')
a.axhline(-1, color='gray', ls=':', lw=0.9, label=r'singular $\hat\theta=\pm1$')
a.axhline(+1, color='gray', ls=':', lw=0.9)
a.set_xlabel('t'); a.set_ylabel(r'$\hat\theta$'); a.legend(fontsize=8)
a.set_title('parameter estimate: stall vs crossing')

a = ax[0, 1]
a.semilogy(tt, np.maximum(E_g, 1e-16), 'r', lw=1.2, label='gradient')
a.semilogy(tt, np.maximum(E_c, 1e-16), 'b', lw=1.2, label='continuation')
a.set_xlabel('t'); a.set_ylabel(r'$|g(\hat\theta)-y_m|$'); a.legend(fontsize=8)
a.set_title('identification residual')

a = ax[1, 0]
a.plot(tt, [s_sched(t) for t in tt], 'r', lw=1.5, label=r'schedule $s(t)$')
a.plot(tt, MU, 'b', lw=1.5, label=r'$\mu(t)$')
a.set_xlabel('t'); a.set_ylabel(r'$\mu$'); a.legend(fontsize=8)
a.set_title(r'homotopy parameter: bounded excursion, re-locking')

a = ax[1, 1]
a.plot(tt, REG_g, 'r', lw=1.2, label=r"gradient $g'(\hat\theta)$")
a.plot(tt, REG_c, 'b', lw=1.2, label=r"continuation $g'(\hat\theta)$")
a.plot(tt, RHO*10, 'g', lw=1.0, alpha=0.8, label=r'authority $10\rho(t)$')
a.axhline(0, color='gray', ls=':', lw=0.9)
a.set_xlabel('t'); a.set_ylabel(r"$g'$, $10\rho$"); a.legend(fontsize=8)
a.set_title('regressor: gradient parks ON the manifold, continuation crosses')

fig.suptitle('Nonconvex identification: crossing the singular manifold of the regressor',
             fontsize=11)
fig.tight_layout(rect=[0, 0, 1, 0.96])
fig.savefig("adaptive_toy_results.png", dpi=130)
print("saved adaptive_toy_results.png")


==> anc/sim_continuation_qbeta.py <==
"""
Homotopy-continuation feedforward inversion for the DB SRC.
Level-1 test drive (Notes_newton.tex Sec. 6, kinematic case):
    inputs  u = (q, beta)          q = aggregated buck/boost variable (q_def)
    outputs y = (sigma, delta)     commutation angles (FHA forward_model.m)
    parameter G fixed;  omega, W, s_add dropped (sigma,delta are frequency-
    independent here, so omega genuinely decouples).

Identity of the model:  sigma + delta = beta  =>  det J = d sigma / d q,
so the decoupling singularity is exactly  d sigma / d q = 0.  This coincides
with the buck/boost transition on the delta=0 line (cos sigma = G cos delta),
where the analytical inverse invert_ds.m has  dq/dsigma -> infinity.

Naive baseline: the analytical inverse invert_ds.m (buck/boost + s_min branch),
whose commanded-rate d/dt(q,beta) blows up at the transition -- the converter
analogue of the resolved-rate  ||J^+ ydot||  blow-up of the 2-DOF arm.

Continuation flow (real time, mu-locked), state c = (q, beta, mu):
    A     = [ J(q,beta) | b(t) ]        (2 x 3),  b(t) = f(x0) - y*(t)
    B     = -b - ydot*(1 - e),          e = t - mu
    cdot  = -A^+ B + k e n_hat          A^+ = A^T (A A^T)^{-1}
    n_hat = unit kernel of A, oriented so rho = n_hat[2] >= 0
"""
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

# ---------------- model ----------------
G   = 0.8            # voltage gain (fixed parameter)
k   = 100.0
cH  = k              # Baumgarte constraint-stabilization gain
T   = 20.0
dt  = 2e-4

def ds_from_q(q):
    """aggregated variable -> (d, s), s_add = 0  (eq. q_def)."""
    if q <= np.pi:
        return q, 0.0            # buck: d = q, s = 0
    return np.pi, q - np.pi      # boost: d = pi, s = q - pi

def AB(d, s, beta):
    A = 4*np.sin(d) + 4*G*np.sin(beta+s) + 4*G*np.sin(beta)
    B = 4 - 4*G*np.cos(beta+s) - 4*G*np.cos(beta) - 4*np.cos(d)
    return A, B

def fk(u):
    """forward map f(q,beta) = (sigma, delta)."""
    q, beta = u
    d, s = ds_from_q(q)
    A, B = AB(d, s, beta)
    sigma = np.arctan2(B, A)
    return np.array([sigma, beta - sigma])

def jac(u):
    """analytic Jacobian d(sigma,delta)/d(q,beta), branch-aware in q."""
    q, beta = u
    d, s = ds_from_q(q)
    A, B = AB(d, s, beta)
    R2 = A*A + B*B
    dA_d, dB_d = 4*np.cos(d), 4*np.sin(d)
    dA_s, dB_s = 4*G*np.cos(beta+s), 4*G*np.sin(beta+s)
    dA_b = 4*G*np.cos(beta+s) + 4*G*np.cos(beta)
    dB_b = 4*G*np.sin(beta+s) + 4*G*np.sin(beta)
    if q <= np.pi:
        dd_q, ds_q = 1.0, 0.0
    else:
        dd_q, ds_q = 0.0, 1.0
    dA_q = dA_d*dd_q + dA_s*ds_q
    dB_q = dB_d*dd_q + dB_s*ds_q
    dsig_q = (A*dB_q - B*dA_q)/R2
    dsig_b = (A*dB_b - B*dA_b)/R2
    return np.array([[dsig_q,        dsig_b],
                     [-dsig_q, 1.0 - dsig_b]])

# ---------------- naive analytical inverse (invert_ds.m port) ----------------
def invert_ds(sigma, delta, s_add=0.0):
    """returns aggregated q and beta; q>pi means boost (d=pi, s=q-pi)."""
    beta = delta + sigma
    if np.cos(sigma) < 0.5*G*(np.cos(delta+s_add) + np.cos(delta)):
        arg = 2*np.cos(sigma)/G - np.cos(delta)
        s_min = np.arccos(np.clip(arg, -1, 1)) - delta
    else:
        s_min = 0.0
    s = s_min + s_add
    arg_d = np.cos(sigma) - G*np.cos(delta+s) - G*np.cos(delta)
    d = np.arccos(np.clip(arg_d, -1, 1)) + sigma
    if d > np.pi:
        d = np.pi
    q = np.pi + s if s > 0 else d          # aggregated variable
    return np.array([q, beta])

# ---------------- reference (output space) ----------------
# delta*=0 (synchronous rectification); sigma* sweeps through the buck/boost
# transition cos(sigma)=G  ->  sigma_x = arccos(G), forcing q across pi.
sigma_x   = np.arccos(G)            # transition sigma on delta=0 line
omega_ref = 2*np.pi/10.0            # period 10 s -> crosses transition 4x
amp       = 0.28

# start at an extremum (cos): anchor f0 = (sigma_x+amp, 0) differs from the
# target (sigma_x,0) at the transition, so b = f0 - y* keeps a component along
# the uncontrollable sigma-direction w  => transversality  w^T b != 0.
def ystar(t):
    return np.array([sigma_x + amp*np.cos(omega_ref*t), 0.0])

def ystar_dot(t):
    return np.array([-amp*omega_ref*np.sin(omega_ref*t), 0.0])

# ---------------- initial condition: solve f(q,beta)=y*(0) ----------------
def solve_ic(y):
    sigma0, delta0 = y
    beta0 = sigma0 + delta0
    def g(q): return fk(np.array([q, beta0]))[0] - sigma0
    qs = np.linspace(0.02, 2*np.pi-0.02, 6000)
    gv = np.array([g(q) for q in qs])
    idx = np.where(np.sign(gv[:-1]) != np.sign(gv[1:]))[0]
    q = qs[idx[0]] if len(idx) else qs[np.argmin(np.abs(gv))]
    for _ in range(80):
        J = jac(np.array([q, beta0]))
        step = g(q)/J[0, 0]
        q -= step
        if abs(step) < 1e-14: break
    return np.array([q, beta0])

u0 = solve_ic(ystar(0.0))
f0 = fk(u0)

# ---------------- continuation flow ----------------
def flow(state, t):
    u = state[:2]; mu = state[2]
    J = jac(u)
    b = f0 - ystar(t)
    e = t - mu
    A = np.column_stack([J, b])                 # 2 x 3
    Hval = fk(u) - ystar(t) + (mu - t)*b        # homotopy constraint (Baumgarte)
    B = -b - ystar_dot(t)*(1.0 - e)             # 2
    AAT = A @ A.T
    cp = -A.T @ np.linalg.solve(AAT, B + cH*Hval)  # min-norm particular, 3
    n = np.cross(A[0], A[1])                    # kernel of 2x3 A
    n = n/np.linalg.norm(n)
    if n[2] < 0: n = -n                         # orient rho >= 0
    cdot = cp + k*e*n
    U, sv, _ = np.linalg.svd(J)
    w = U[:, np.argmin(sv)]
    diag = dict(e=e, rho=n[2], smin=sv.min(),
                yerr=np.linalg.norm(fk(u)-ystar(t)),
                udot=np.linalg.norm(cdot[:2]), wtb=abs(w @ b))
    return cdot, diag

# ---------------- integrate (RK4) ----------------
state = np.array([u0[0], u0[1], 0.0])
N = int(round(T/dt))
log = {kk: np.zeros(N+1) for kk in
       ["t","q","beta","mu","e","rho","yerr","udot","smin","wtb",
        "sig","del","sigr","delr","qn","naive"]}

def record(i, t, state):
    cdot, d = flow(state, t)
    y = fk(state[:2]); yr = ystar(t)
    log["t"][i]=t; log["q"][i]=state[0]; log["beta"][i]=state[1]
    log["mu"][i]=state[2]; log["e"][i]=d["e"]; log["rho"][i]=d["rho"]
    log["yerr"][i]=d["yerr"]; log["udot"][i]=d["udot"]; log["smin"][i]=d["smin"]
    log["wtb"][i]=d["wtb"]; log["sig"][i]=y[0]; log["del"][i]=y[1]
    log["sigr"][i]=yr[0]; log["delr"][i]=yr[1]
    # naive analytical inverse and its commanded rate (finite diff)
    h = 1e-6
    qn0 = invert_ds(*ystar(t)); qn1 = invert_ds(*ystar(t+h))
    log["qn"][i]=qn0[0]; log["naive"][i]=np.linalg.norm((qn1-qn0)/h)
    return cdot

t = 0.0
for i in range(N):
    cdot = record(i, t, state)
    k1,_ = flow(state, t)
    k2,_ = flow(state + 0.5*dt*k1, t + 0.5*dt)
    k3,_ = flow(state + 0.5*dt*k2, t + 0.5*dt)
    k4,_ = flow(state + dt*k3, t + dt)
    state = state + (dt/6.0)*(k1 + 2*k2 + 2*k3 + k4)
    t += dt
record(N, t, state)

# ---------------- summary ----------------
reg = log["smin"] > 0.10
lines = []
def P(s): lines.append(s); print(s)
P("=== DB SRC (q,beta)->(sigma,delta) homotopy inversion ===")
P(f"G = {G}, k = {k}, dt = {dt}, steps = {N}")
P(f"transition sigma_x = arccos(G) = {sigma_x:.4f}")
P(f"q range over run                 : [{log['q'].min():.3f}, {log['q'].max():.3f}]  (pi={np.pi:.3f})")
P(f"crosses buck/boost (q=pi)        : {log['q'].min() < np.pi < log['q'].max()}")
P(f"min singular value of J          : {log['smin'].min():.3e}")
P(f"min feedback authority rho       : {log['rho'].min():.3e}")
sing = log["smin"] < 0.05
if sing.any():
    P(f"transversality |w^T b| at singularity : min {log['wtb'][sing].min():.3f}  (must stay > 0)")
P(f"regular-region tracking error    : mean {log['yerr'][reg].mean():.3e}  max {log['yerr'][reg].max():.3e}")
P(f"regular-region |e|=|t-mu|        : mean {np.abs(log['e'][reg]).mean():.3e}  (1/k = {1/k:.3e})")
P(f"max input rate ||(qdot,betadot)|| (ours) : {log['udot'].max():.3f}")
P(f"max naive invert_ds rate ||d/dt(q,beta)||: {log['naive'].max():.3e}")
P(f"peak |e| at crossing             : {np.abs(log['e']).max():.3e}")
P(f"final |e| (re-lock)              : {abs(log['e'][-1]):.3e}")
with open("dbsrc_qbeta_summary.txt","w") as fh: fh.write("\n".join(lines)+"\n")

# ---------------- plots ----------------
tt = log["t"]
fig, ax = plt.subplots(2, 3, figsize=(15, 8))
ax[0,0].plot(tt, log["sigr"], 'r', lw=2, label='$\\sigma^*$')
ax[0,0].plot(tt, log["sig"], 'b', lw=1, label='$\\sigma$ achieved')
ax[0,0].axhline(sigma_x, color='k', ls=':', lw=0.8, label='transition')
ax[0,0].set_title('commutation angle $\\sigma(t)$'); ax[0,0].set_xlabel('t'); ax[0,0].legend(fontsize=8)

ax[0,1].plot(tt, log["q"], 'b'); ax[0,1].axhline(np.pi, color='k', lw=0.7, ls='--', label='$q=\\pi$')
ax[0,1].set_title('aggregated variable $q(t)$ (buck/boost)'); ax[0,1].set_xlabel('t'); ax[0,1].legend(fontsize=8)

ax[0,2].semilogy(tt, np.maximum(log["smin"],1e-12), 'b')
ax[0,2].set_title(r'$\sigma_{\min}(J)=|\partial\sigma/\partial q|\to 0$'); ax[0,2].set_xlabel('t')

ax[1,0].plot(tt, log["e"], 'b'); ax[1,0].axhline(1/k, color='g', ls='--', lw=0.8, label='1/k')
ax[1,0].axhline(-1/k, color='g', ls='--', lw=0.8)
ax[1,0].set_title(r'locking error $e=t-\mu$'); ax[1,0].set_xlabel('t'); ax[1,0].legend(fontsize=8)

ax[1,1].plot(tt, log["rho"], 'b')
ax[1,1].set_title(r'feedback authority $\rho\to 0$ at singularity'); ax[1,1].set_xlabel('t')

ax[1,2].semilogy(tt, np.maximum(log["naive"],1e-3), 'r', label=r'naive invert\_ds rate')
ax[1,2].semilogy(tt, np.maximum(log["udot"],1e-3), 'b', label=r'ours $\|\dot u\|$')
ax[1,2].semilogy(tt, np.maximum(log["yerr"],1e-6), 'm', lw=1, label='output error')
ax[1,2].set_title('command rate: ours vs naive inverse (log)'); ax[1,2].set_xlabel('t'); ax[1,2].legend(fontsize=8)

plt.tight_layout()
plt.savefig("dbsrc_qbeta_results.png", dpi=110)
print("saved dbsrc_qbeta_results.png")


==> anc/sim_continuation_qbw.py <==
"""
Homotopy-continuation feedforward inversion for the DB SRC -- step 2.
Square 3-in / 3-out system (Notes_newton.tex Sec. 6, kinematic case):
    inputs  u = (q, beta, Fn)      Fn = omega/omega0 (normalized frequency)
    outputs y = (sigma, delta, W)  commutation angles + transconductance
    (forward_model.m; no s_add).

Structure: sigma,delta depend only on (q,beta), W depends on (q,beta,Fn),
so J is block-triangular and  det J = (d sigma/d q)(d W/d Fn).  Above
resonance dW/dFn != 0, so the ONLY singularity met is the buck/boost fold
d sigma/d q = 0 -- the controller regulates power through Fn while crossing it.

Continuation flow (real time, mu-locked), state c = (q, beta, Fn, mu):
    A     = [ J | b ] (3x4),  b = f0 - y*(t),  B = -b - ydot*(1-e), e=t-mu
    cdot  = -A^+ B + k e n_hat,   n_hat = unit kernel of A, rho = n_hat[3] >= 0
Outputs are scaled (W by Wref) so the three channels are comparable.
"""
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

# ---------------- model constants (paper values) ----------------
G   = 0.8
Lr, Cr, n_tr = 31e-6, 8.2e-9, 2.2
Z0  = np.sqrt(Lr/Cr)                 # ~61.5 ohm
Rr  = Z0/6.0                         # tank damping, Q ~ 6
k   = 100.0
cH  = k                              # Baumgarte constraint-stabilization gain
T   = 20.0
dt  = 5e-4

def ds_from_q(q):
    if q <= np.pi: return q, 0.0
    return np.pi, q - np.pi

def AB(d, s, beta):
    A = 4*np.sin(d) + 4*G*np.sin(beta+s) + 4*G*np.sin(beta)
    B = 4 - 4*G*np.cos(beta+s) - 4*G*np.cos(beta) - 4*np.cos(d)
    return A, B

def Zfn(Fn):
    return np.sqrt(Rr**2 + (Z0*(Fn - 1.0/Fn))**2)

def sigdel(q, beta):
    d, s = ds_from_q(q)
    A, B = AB(d, s, beta)
    sigma = np.arctan2(B, A)
    return sigma, beta - sigma, s

def Wfun(q, beta, Fn):
    d, s = ds_from_q(q)
    A, B = AB(d, s, beta)
    ABm = np.hypot(A, B)
    sigma = np.arctan2(B, A); delta = beta - sigma
    return (n_tr/(2*np.pi**2*Zfn(Fn)))*ABm*(np.cos(delta+s) + np.cos(delta))

Wref = 1.0   # set after anchor
def fk(u):
    q, beta, Fn = u
    sigma, delta, _ = sigdel(q, beta)
    return np.array([sigma, delta, Wfun(q, beta, Fn)/Wref])

def sigdel_jac_qb(q, beta):
    """analytic 2x2 d(sigma,delta)/d(q,beta)."""
    d, s = ds_from_q(q)
    A, B = AB(d, s, beta)
    R2 = A*A + B*B
    dA_d, dB_d = 4*np.cos(d), 4*np.sin(d)
    dA_s, dB_s = 4*G*np.cos(beta+s), 4*G*np.sin(beta+s)
    dA_b = 4*G*np.cos(beta+s) + 4*G*np.cos(beta)
    dB_b = 4*G*np.sin(beta+s) + 4*G*np.sin(beta)
    if q <= np.pi: dd_q, ds_q = 1.0, 0.0
    else:          dd_q, ds_q = 0.0, 1.0
    dA_q = dA_d*dd_q + dA_s*ds_q
    dB_q = dB_d*dd_q + dB_s*ds_q
    dsig_q = (A*dB_q - B*dA_q)/R2
    dsig_b = (A*dB_b - B*dA_b)/R2
    return dsig_q, dsig_b

def jac(u):
    q, beta, Fn = u
    dsig_q, dsig_b = sigdel_jac_qb(q, beta)
    J = np.zeros((3, 3))
    J[0, 0] = dsig_q; J[0, 1] = dsig_b; J[0, 2] = 0.0
    J[1, 0] = -dsig_q; J[1, 1] = 1.0 - dsig_b; J[1, 2] = 0.0
    # W row: analytic in Fn, finite diff (branch-consistent) in q,beta
    h = 1e-6
    dWq_sign = -1.0 if q <= np.pi else 1.0     # stay within branch across q=pi
    Wc = Wfun(q, beta, Fn)/Wref
    Wq = (Wc - Wfun(q + dWq_sign*h, beta, Fn)/Wref)/(dWq_sign*h) if False else \
         (Wfun(q + dWq_sign*h, beta, Fn)/Wref - Wc)/(dWq_sign*h)
    Wb = (Wfun(q, beta+h, Fn)/Wref - Wfun(q, beta-h, Fn)/Wref)/(2*h)
    WF = (Wfun(q, beta, Fn+h)/Wref - Wfun(q, beta, Fn-h)/Wref)/(2*h)
    J[2, 0] = Wq; J[2, 1] = Wb; J[2, 2] = WF
    return J

# ---------------- reference (output space) ----------------
sigma_x   = np.arccos(G)
omega_ref = 2*np.pi/10.0
amp       = 0.28
Fn_nom    = 1.3
wamp      = 0.12      # +-12% power swing to exercise the Fn channel

def solve_qb(sigma0, delta0):
    beta0 = sigma0 + delta0
    def g(q): return sigdel(q, beta0)[0] - sigma0
    qs = np.linspace(0.02, 2*np.pi-0.02, 6000)
    gv = np.array([g(q) for q in qs])
    idx = np.where(np.sign(gv[:-1]) != np.sign(gv[1:]))[0]
    q = qs[idx[0]] if len(idx) else qs[np.argmin(np.abs(gv))]
    for _ in range(80):
        dsig_q, _ = sigdel_jac_qb(q, beta0)
        step = g(q)/dsig_q; q -= step
        if abs(step) < 1e-14: break
    return q, beta0

# anchor: (q0,beta0) from (sigma_x+amp,0); Fn0 = Fn_nom; Wref = W there
q0, beta0 = solve_qb(sigma_x + amp, 0.0)
Wref = Wfun(q0, beta0, Fn_nom)      # normalization
W0n  = 1.0
Fn0  = Fn_nom

def ystar(t):
    return np.array([sigma_x + amp*np.cos(omega_ref*t),
                     0.0,
                     W0n*(1.0 + wamp*np.sin(omega_ref*t))])

def ystar_dot(t):
    return np.array([-amp*omega_ref*np.sin(omega_ref*t),
                     0.0,
                     W0n*wamp*omega_ref*np.cos(omega_ref*t)])

u0 = np.array([q0, beta0, Fn0])
f0 = fk(u0)

# ---------------- continuation flow ----------------
def flow(state, t):
    u = state[:3]; mu = state[3]
    J = jac(u)
    b = f0 - ystar(t)
    e = t - mu
    A = np.column_stack([J, b])                 # 3 x 4
    Hval = fk(u) - ystar(t) + (mu - t)*b        # homotopy constraint (Baumgarte)
    B = -b - ystar_dot(t)*(1.0 - e)             # 3
    AAT = A @ A.T
    cp = -A.T @ np.linalg.solve(AAT, B + cH*Hval)  # 4
    _, _, Vh = np.linalg.svd(A)
    nvec = Vh[-1]                               # kernel of 3x4 A
    if nvec[3] < 0: nvec = -nvec                # orient rho >= 0
    cdot = cp + k*e*nvec
    U, sv, _ = np.linalg.svd(J)
    w = U[:, np.argmin(sv)]
    naive = np.linalg.norm(np.linalg.solve(J, ystar_dot(t))) if sv.min() > 1e-12 \
            else np.linalg.norm(np.linalg.pinv(J) @ ystar_dot(t))
    diag = dict(e=e, rho=nvec[3], smin=sv.min(),
                yerr=np.linalg.norm(fk(u)-ystar(t)),
                udot=np.linalg.norm(cdot[:3]), naive=naive, wtb=abs(w @ b))
    return cdot, diag

# ---------------- integrate (RK4) ----------------
state = np.array([q0, beta0, Fn0, 0.0])
N = int(round(T/dt))
log = {kk: np.zeros(N+1) for kk in
       ["t","q","beta","Fn","mu","e","rho","yerr","udot","smin","wtb","naive",
        "sig","del","W","sigr","delr","Wr"]}

def record(i, t, state):
    cdot, d = flow(state, t)
    y = fk(state[:3]); yr = ystar(t)
    log["t"][i]=t; log["q"][i]=state[0]; log["beta"][i]=state[1]
    log["Fn"][i]=state[2]; log["mu"][i]=state[3]
    log["e"][i]=d["e"]; log["rho"][i]=d["rho"]; log["yerr"][i]=d["yerr"]
    log["udot"][i]=d["udot"]; log["smin"][i]=d["smin"]; log["wtb"][i]=d["wtb"]
    log["naive"][i]=d["naive"]
    log["sig"][i]=y[0]; log["del"][i]=y[1]; log["W"][i]=y[2]
    log["sigr"][i]=yr[0]; log["delr"][i]=yr[1]; log["Wr"][i]=yr[2]
    return cdot

t = 0.0
for i in range(N):
    cdot = record(i, t, state)
    k1,_ = flow(state, t)
    k2,_ = flow(state + 0.5*dt*k1, t + 0.5*dt)
    k3,_ = flow(state + 0.5*dt*k2, t + 0.5*dt)
    k4,_ = flow(state + dt*k3, t + dt)
    state = state + (dt/6.0)*(k1 + 2*k2 + 2*k3 + k4)
    t += dt
record(N, t, state)

# ---------------- summary ----------------
reg = log["smin"] > 0.05
lines = []
def P(s): lines.append(s); print(s)
P("=== DB SRC (q,beta,Fn)->(sigma,delta,W) homotopy inversion ===")
P(f"G = {G}, k = {k}, dt = {dt}, steps = {N}, Wref = {Wref:.4e} S, Fn0 = {Fn0}")
P(f"q range   : [{log['q'].min():.3f}, {log['q'].max():.3f}]  (pi={np.pi:.3f}), crosses pi: {log['q'].min()<np.pi<log['q'].max()}")
P(f"Fn range  : [{log['Fn'].min():.3f}, {log['Fn'].max():.3f}]  (resonance Fn=1)")
P(f"min sigma_min(J)                 : {log['smin'].min():.3e}")
P(f"min feedback authority rho       : {log['rho'].min():.3e}")
sing = log["smin"] < 0.03
if sing.any():
    P(f"transversality |w^T b| at singularity : min {log['wtb'][sing].min():.3f}")
P(f"regular tracking error ||y-y*||  : mean {log['yerr'][reg].mean():.3e}  max {log['yerr'][reg].max():.3e}")
P(f"regular |e|=|t-mu|               : mean {np.abs(log['e'][reg]).mean():.3e}  (1/k={1/k:.3e})")
P(f"output W tracking (rel) mean err : {np.abs(log['W']-log['Wr'])[reg].mean():.3e}")
P(f"max input rate ||udot|| (ours)   : {log['udot'].max():.3f}")
P(f"max naive FL demand ||J^-1 ydot||: {log['naive'].max():.3e}")
P(f"peak |e| at crossing             : {np.abs(log['e']).max():.3e}")
P(f"final |e| (re-lock)              : {abs(log['e'][-1]):.3e}")
with open("dbsrc_qbw_summary.txt","w") as fh: fh.write("\n".join(lines)+"\n")

# ---------------- plots ----------------
tt = log["t"]
fig, ax = plt.subplots(2, 3, figsize=(15, 8))
ax[0,0].plot(tt, log["sigr"], 'r', lw=2, label='$\\sigma^*$')
ax[0,0].plot(tt, log["sig"], 'b', lw=1, label='$\\sigma$')
ax[0,0].axhline(sigma_x, color='k', ls=':', lw=0.8, label='transition')
ax[0,0].set_title('$\\sigma(t)$'); ax[0,0].set_xlabel('t'); ax[0,0].legend(fontsize=8)

ax[0,1].plot(tt, log["Wr"], 'r', lw=2, label='$W^*/W_{ref}$')
ax[0,1].plot(tt, log["W"], 'b', lw=1, label='$W/W_{ref}$')
ax[0,1].set_title('transconductance $W(t)$ (normalized)'); ax[0,1].set_xlabel('t'); ax[0,1].legend(fontsize=8)

ax[0,2].plot(tt, log["q"], 'b', label='$q$'); ax[0,2].axhline(np.pi, color='k', lw=0.7, ls='--')
ax2b = ax[0,2].twinx(); ax2b.plot(tt, log["Fn"], 'g', lw=1, label='$F_n$')
ax[0,2].set_title('inputs $q$ (blue), $F_n$ (green)'); ax[0,2].set_xlabel('t')

ax[1,0].semilogy(tt, np.maximum(log["smin"],1e-12), 'b')
ax[1,0].set_title(r'$\sigma_{\min}(J)\to 0$ at buck/boost fold'); ax[1,0].set_xlabel('t')

ax[1,1].plot(tt, log["e"], 'b'); ax[1,1].axhline(1/k, color='g', ls='--', lw=0.8, label='1/k')
ax[1,1].axhline(-1/k, color='g', ls='--', lw=0.8)
ax[1,1].plot(tt, log["rho"], 'c', lw=0.8, label=r'$\rho$')
ax[1,1].set_title(r'locking error $e$ and authority $\rho$'); ax[1,1].set_xlabel('t'); ax[1,1].legend(fontsize=8)

ax[1,2].semilogy(tt, np.maximum(log["naive"],1e-3), 'r', label=r'naive $\|J^{-1}\dot y^*\|$')
ax[1,2].semilogy(tt, np.maximum(log["udot"],1e-3), 'b', label=r'ours $\|\dot u\|$')
ax[1,2].semilogy(tt, np.maximum(log["yerr"],1e-6), 'm', lw=1, label='output error')
ax[1,2].set_title('command rate: ours vs naive (log)'); ax[1,2].set_xlabel('t'); ax[1,2].legend(fontsize=8)

plt.tight_layout()
plt.savefig("dbsrc_qbw_results.png", dpi=110)
print("saved dbsrc_qbw_results.png")


==> anc/sim_continuation_resonance.py <==
"""
Homotopy-continuation inversion of the DB SRC -- resonance singularity test.
Square 3-in / 3-out system, inputs u=(q,beta,Fn), outputs y=(sigma,delta,W).

Here we isolate the SECOND decoupling singularity of the plant. Since
sigma,delta do not depend on Fn, J is block-triangular and
    det J = (d sigma/d q) * (d W/d Fn).
W ~ 1/Z(Fn) and Z(Fn)=sqrt(R^2+(Z0(Fn-1/Fn))^2) is MINIMIZED at resonance
Fn=1, so dW/dFn -> 0 there: the whole Fn-column of J collapses and the
frequency input loses all authority.  W attains its reachable maximum at
Fn=1, so commanding W* past the resonant peak is the exact analogue of the
arm's max-reach singularity -> expect a bounded reflection with Fn ~ 1.

We hold sigma*,delta* constant in buck (away from the buck/boost fold) to
isolate the resonance fold, and ramp W* up through and just past the peak.
"""
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

# ---------------- model constants ----------------
G   = 0.8
Lr, Cr, n_tr = 31e-6, 8.2e-9, 2.2
Z0  = np.sqrt(Lr/Cr)
Rr  = Z0/6.0
k   = 100.0
# gentler Baumgarte here: this is a single, slow reflection at rho->0 (not many
# crossings), so a small gain suffices to hold H~0 and avoids an effort spike
# from the correction being amplified by the ill-conditioned A^+ near resonance.
cH  = k/10.0
T   = 20.0
dt  = 5e-4

def ds_from_q(q):
    if q <= np.pi: return q, 0.0
    return np.pi, q - np.pi

def AB(d, s, beta):
    A = 4*np.sin(d) + 4*G*np.sin(beta+s) + 4*G*np.sin(beta)
    B = 4 - 4*G*np.cos(beta+s) - 4*G*np.cos(beta) - 4*np.cos(d)
    return A, B

def Zfn(Fn):
    return np.sqrt(Rr**2 + (Z0*(Fn - 1.0/Fn))**2)

def sigdel(q, beta):
    d, s = ds_from_q(q)
    A, B = AB(d, s, beta)
    sigma = np.arctan2(B, A)
    return sigma, beta - sigma, s

def Wfun(q, beta, Fn):
    d, s = ds_from_q(q)
    A, B = AB(d, s, beta)
    ABm = np.hypot(A, B)
    sigma = np.arctan2(B, A); delta = beta - sigma
    return (n_tr/(2*np.pi**2*Zfn(Fn)))*ABm*(np.cos(delta+s) + np.cos(delta))

Wref = 1.0
def fk(u):
    q, beta, Fn = u
    sigma, delta, _ = sigdel(q, beta)
    return np.array([sigma, delta, Wfun(q, beta, Fn)/Wref])

def sigdel_jac_qb(q, beta):
    d, s = ds_from_q(q)
    A, B = AB(d, s, beta)
    R2 = A*A + B*B
    dA_d, dB_d = 4*np.cos(d), 4*np.sin(d)
    dA_s, dB_s = 4*G*np.cos(beta+s), 4*G*np.sin(beta+s)
    dA_b = 4*G*np.cos(beta+s) + 4*G*np.cos(beta)
    dB_b = 4*G*np.sin(beta+s) + 4*G*np.sin(beta)
    if q <= np.pi: dd_q, ds_q = 1.0, 0.0
    else:          dd_q, ds_q = 0.0, 1.0
    dA_q = dA_d*dd_q + dA_s*ds_q
    dB_q = dB_d*dd_q + dB_s*ds_q
    return (A*dB_q - B*dA_q)/R2, (A*dB_b - B*dA_b)/R2

def jac(u):
    q, beta, Fn = u
    dsig_q, dsig_b = sigdel_jac_qb(q, beta)
    J = np.zeros((3, 3))
    J[0, 0]=dsig_q; J[0, 1]=dsig_b
    J[1, 0]=-dsig_q; J[1, 1]=1.0-dsig_b
    h = 1e-6
    sgn = -1.0 if q <= np.pi else 1.0
    Wc = Wfun(q, beta, Fn)/Wref
    J[2, 0]=(Wfun(q+sgn*h, beta, Fn)/Wref - Wc)/(sgn*h)
    J[2, 1]=(Wfun(q, beta+h, Fn)/Wref - Wfun(q, beta-h, Fn)/Wref)/(2*h)
    J[2, 2]=(Wfun(q, beta, Fn+h)/Wref - Wfun(q, beta, Fn-h)/Wref)/(2*h)
    return J

# ---------------- reference: hold sigma,delta; ramp W* past resonant peak ----
sigma_c = 0.50        # constant, buck, away from transition arccos(0.8)=0.6435
delta_c = 0.0
Fn0     = 1.30

def solve_qb(sigma0, delta0):
    beta0 = sigma0 + delta0
    def g(q): return sigdel(q, beta0)[0] - sigma0
    qs = np.linspace(0.02, 2*np.pi-0.02, 6000)
    gv = np.array([g(q) for q in qs])
    idx = np.where(np.sign(gv[:-1]) != np.sign(gv[1:]))[0]
    q = qs[idx[0]] if len(idx) else qs[np.argmin(np.abs(gv))]
    for _ in range(80):
        dsig_q, _ = sigdel_jac_qb(q, beta0)
        step = g(q)/dsig_q; q -= step
        if abs(step) < 1e-14: break
    return q, beta0

q0, beta0 = solve_qb(sigma_c, delta_c)
Wref = Wfun(q0, beta0, Fn0)                 # normalize: W*(0)=1 at Fn=1.3
Wpeak = Wfun(q0, beta0, 1.0)/Wref           # reachable maximum (Fn=1)
print(f"resonant W peak / Wref = {Wpeak:.3f}")

W_target = Wpeak*1.05                        # poke 5% past the peak -> unreachable
def Wstar(t):  return 1.0 + (W_target-1.0)*(1-np.cos(np.pi*t/T))/2
def Wstar_dot(t): return (W_target-1.0)*(np.pi/T)*np.sin(np.pi*t/T)/2

def ystar(t):     return np.array([sigma_c, delta_c, Wstar(t)])
def ystar_dot(t): return np.array([0.0, 0.0, Wstar_dot(t)])

u0 = np.array([q0, beta0, Fn0])
f0 = fk(u0)

# ---------------- continuation flow ----------------
def flow(state, t):
    u = state[:3]; mu = state[3]
    J = jac(u)
    b = f0 - ystar(t)
    e = t - mu
    A = np.column_stack([J, b])
    Hval = fk(u) - ystar(t) + (mu - t)*b        # homotopy constraint (Baumgarte)
    B = -b - ystar_dot(t)*(1.0 - e)
    AAT = A @ A.T
    cp = -A.T @ np.linalg.solve(AAT, B + cH*Hval)
    _, _, Vh = np.linalg.svd(A)
    nvec = Vh[-1]
    if nvec[3] < 0: nvec = -nvec
    cdot = cp + k*e*nvec
    U, sv, _ = np.linalg.svd(J)
    w = U[:, np.argmin(sv)]
    naive = np.linalg.norm(np.linalg.solve(J, ystar_dot(t))) if sv.min() > 1e-12 \
            else np.linalg.norm(np.linalg.pinv(J) @ ystar_dot(t))
    diag = dict(e=e, rho=nvec[3], smin=sv.min(), WF=J[2,2],
                yerr=np.linalg.norm(fk(u)-ystar(t)),
                udot=np.linalg.norm(cdot[:3]), naive=naive, wtb=abs(w @ b))
    return cdot, diag

# ---------------- integrate ----------------
state = np.array([q0, beta0, Fn0, 0.0])
N = int(round(T/dt))
log = {kk: np.zeros(N+1) for kk in
       ["t","q","beta","Fn","mu","e","rho","yerr","udot","smin","wtb","naive",
        "WF","W","Wr","Fn_naive"]}

def record(i, t, state):
    cdot, d = flow(state, t)
    y = fk(state[:3]); yr = ystar(t)
    for key,val in [("t",t),("q",state[0]),("beta",state[1]),("Fn",state[2]),
                    ("mu",state[3]),("e",d["e"]),("rho",d["rho"]),("yerr",d["yerr"]),
                    ("udot",d["udot"]),("smin",d["smin"]),("wtb",d["wtb"]),
                    ("naive",d["naive"]),("WF",d["WF"]),("W",y[2]),("Wr",yr[2])]:
        log[key][i]=val
    return cdot

t = 0.0
for i in range(N):
    cdot = record(i, t, state)
    k1,_ = flow(state, t)
    k2,_ = flow(state + 0.5*dt*k1, t + 0.5*dt)
    k3,_ = flow(state + 0.5*dt*k2, t + 0.5*dt)
    k4,_ = flow(state + dt*k3, t + dt)
    state = state + (dt/6.0)*(k1 + 2*k2 + 2*k3 + k4)
    t += dt
record(N, t, state)

# ---------------- summary ----------------
lines=[]
def P(s): lines.append(s); print(s)
P("=== DB SRC resonance singularity (dW/dFn -> 0 at Fn=1) ===")
P(f"G={G}, k={k}, dt={dt}, steps={N}, Wref={Wref:.4e} S")
P(f"resonant peak W/Wref = {Wpeak:.3f}, commanded W_target = {W_target:.3f} (past peak)")
P(f"Fn range   : [{log['Fn'].min():.4f}, {log['Fn'].max():.4f}]  (resonance Fn=1)")
P(f"min Fn reached (approach to resonance) : {log['Fn'].min():.4f}")
P(f"min |dW/dFn| (authority of freq input) : {np.abs(log['WF']).min():.3e}")
P(f"min sigma_min(J)                 : {log['smin'].min():.3e}")
P(f"min continuation authority rho   : {log['rho'].min():.3e}")
imin = np.argmin(log['Fn'])
P(f"transversality |w^T b| near resonance  : {log['wtb'][imin]:.3f}")
reg = log["Fn"] > 1.03
P(f"regular-region W tracking err    : mean {np.abs(log['W']-log['Wr'])[reg].mean():.3e}")
P(f"regular-region |e|=|t-mu|        : mean {np.abs(log['e'][reg]).mean():.3e}  (1/k={1/k:.3e})")
P(f"W achieved max vs peak           : {log['W'].max():.3f} vs peak {Wpeak:.3f}")
P(f"max input rate ||udot|| (ours)   : {log['udot'].max():.3f}")
P(f"max naive FL demand ||J^-1 ydot||: {log['naive'].max():.3e}")
P(f"peak |e| at resonance            : {np.abs(log['e']).max():.3e}")
P(f"final |e|                        : {abs(log['e'][-1]):.3e}")
with open("dbsrc_resonance_summary.txt","w") as fh: fh.write("\n".join(lines)+"\n")

# ---------------- plots ----------------
tt=log["t"]
fig, ax = plt.subplots(2, 3, figsize=(15, 8))
ax[0,0].plot(tt, log["Wr"], 'r', lw=2, label='$W^*/W_{ref}$ (past peak)')
ax[0,0].plot(tt, log["W"], 'b', lw=1, label='$W/W_{ref}$ achieved')
ax[0,0].axhline(Wpeak, color='k', ls=':', lw=0.9, label='resonant peak')
ax[0,0].set_title('power reference vs achieved'); ax[0,0].set_xlabel('t'); ax[0,0].legend(fontsize=8)

ax[0,1].plot(tt, log["Fn"], 'b'); ax[0,1].axhline(1.0, color='r', ls='--', lw=0.8, label='resonance $F_n=1$')
ax[0,1].set_title('normalized frequency $F_n(t)$ (reflects at 1)'); ax[0,1].set_xlabel('t'); ax[0,1].legend(fontsize=8)

ax[0,2].plot(tt, log["WF"], 'b'); ax[0,2].axhline(0, color='k', lw=0.6)
ax[0,2].set_title(r'freq authority $\partial W/\partial F_n\to 0$'); ax[0,2].set_xlabel('t')

ax[1,0].plot(tt, log["smin"], 'b')
ax[1,0].set_title(r'$\sigma_{\min}(J)\to 0$ at resonance (linear)'); ax[1,0].set_xlabel('t')

ax[1,1].plot(tt, log["e"], 'b'); ax[1,1].axhline(1/k, color='g', ls='--', lw=0.8, label='1/k')
ax[1,1].axhline(-1/k, color='g', ls='--', lw=0.8)
ax[1,1].plot(tt, log["rho"], 'c', lw=0.8, label=r'$\rho$')
ax[1,1].set_title(r'locking error $e$ and authority $\rho$'); ax[1,1].set_xlabel('t'); ax[1,1].legend(fontsize=8)

ax[1,2].semilogy(tt, np.maximum(log["naive"],1e-3), 'r', label=r'naive $\|J^{-1}\dot y^*\|$')
ax[1,2].semilogy(tt, np.maximum(log["udot"],1e-3), 'b', label=r'ours $\|\dot u\|$')
ax[1,2].semilogy(tt, np.maximum(log["yerr"],1e-6), 'm', lw=1, label='output error')
ax[1,2].set_title('command rate: ours vs naive (log)'); ax[1,2].set_xlabel('t'); ax[1,2].legend(fontsize=8)

plt.tight_layout()
plt.savefig("dbsrc_resonance_results.png", dpi=110)
print("saved dbsrc_resonance_results.png")


==> anc/sim_dynamic_rd1.py <==
"""
Dynamic control-affine, relative-degree-one system with n>m and stable zero
dynamics, tracked through an isolated CONTROL (decoupling) singularity.

Plant (n=2, m=1):
    x1' = -x1 + x2 + u
    x2' = -x2 + 0.5 x1          (internal / zero dynamics, ISS in x1)
    y   = h(x) = x1^3 - x1

Relative degree one:
    y' = Dh(x) (f + g u) = a(x) + Lambda(x) u,
    Dh = [3 x1^2 - 1, 0],  f = [-x1+x2, -x2+0.5 x1],  g = [1, 0]
    Lambda(x) = 3 x1^2 - 1   (decoupling matrix, scalar for m=1)
    a(x)      = (3 x1^2 - 1)(-x1 + x2)
Control singularity at Lambda = 0, i.e. x1 = +-1/sqrt(3): there
    feedback linearization  u = (v - a)/Lambda   ->   infinity.

Continuation controller (state (x1,x2,mu)):
    A = [Lambda | b],  b = h(x0) - y*(t),   B = a - b - y*'(1-e),  e = t - mu
    (u, mu') = -A^+ B + k e n_hat,   n_hat unit kernel of A, oriented rho>=0
We compare against exact feedback linearization  u = (y*' - lam (y-y*) - a)/Lambda.
"""
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

k, lam, dt, T = 100.0, 5.0, 1e-4, 12.0
cH = k                                   # Baumgarte constraint-stabilization gain
omega, Amp = 1.0, 0.45                   # y* = 0.45 sin(t): grazes just past +-0.385
x1s = 1/np.sqrt(3)                        # singular value of x1 (~0.577)

def h(x):     return x[0]**3 - x[0]
def Dh(x):    return np.array([3*x[0]**2 - 1.0, 0.0])
def fvec(x):  return np.array([-x[0] + x[1], -x[1] + 0.5*x[0]])
gvec = np.array([1.0, 0.0])
def Lam(x):   return 3*x[0]**2 - 1.0
def avec(x):  return Dh(x) @ fvec(x)
def ystar(t):     return Amp*np.sin(omega*t)
def ystar_dot(t): return Amp*omega*np.cos(omega*t)

x0 = np.array([0.0, 0.0]); y0 = h(x0)     # h(x0)=0 = y*(0): start on trajectory, mu0=0

# ---------------- continuation controller ----------------
def cont_deriv(s, t):
    x = s[:2]; mu = s[2]
    L = Lam(x); a = avec(x); b = y0 - ystar(t); e = t - mu
    Hval = h(x) - ystar(t) + (mu - t)*b     # homotopy constraint (Baumgarte)
    A = np.array([L, b]); AAT = L*L + b*b
    B = a - b - ystar_dot(t)*(1.0 - e)
    cp = -A * ((B + cH*Hval)/AAT)           # min-norm particular (u_p, mu'_p)
    n = np.array([-b, L]); n /= np.hypot(b, L)
    if n[1] < 0: n = -n                     # orient rho = n[1] >= 0
    c = cp + k*e*n
    u, mudot = c[0], c[1]
    dx = fvec(x) + gvec*u
    Hval = h(x) - ystar(t) + (mu - t)*b
    return np.array([dx[0], dx[1], mudot]), dict(u=u, e=e, L=L, y=h(x),
        yerr=abs(h(x)-ystar(t)), rho=n[1], H=Hval,
        ufl_demand=abs((ystar_dot(t) - lam*(h(x)-ystar(t)) - a) / L))

def rk4(deriv, s, t):
    k1,_ = deriv(s, t); k2,_ = deriv(s+0.5*dt*k1, t+0.5*dt)
    k3,_ = deriv(s+0.5*dt*k2, t+0.5*dt); k4,_ = deriv(s+dt*k3, t+dt)
    return s + (dt/6.0)*(k1+2*k2+2*k3+k4)

# ---------------- exact feedback linearization ----------------
UMAX = 1e5                                   # clip applied u so integration stays finite
def fl_deriv(x, t):
    L = Lam(x); a = avec(x)
    v = ystar_dot(t) - lam*(h(x)-ystar(t))
    u_raw = (v - a) / L
    u = np.clip(u_raw, -UMAX, UMAX)
    dx = fvec(x) + gvec*u
    return dx, u_raw, u
def rk4_fl(x, t):
    d1,_,_ = fl_deriv(x,t); d2,_,_ = fl_deriv(x+0.5*dt*d1,t+0.5*dt)
    d3,_,_ = fl_deriv(x+0.5*dt*d2,t+0.5*dt); d4,_,_ = fl_deriv(x+dt*d3,t+dt)
    return x + (dt/6.0)*(d1+2*d2+2*d3+d4)

# ---------------- integrate both ----------------
N = int(round(T/dt))
C = {kk: np.zeros(N+1) for kk in ["t","x1","x2","y","ystar","u","e","L","yerr","rho","ufl_dem","H"]}
F = {kk: np.zeros(N+1) for kk in ["t","x1","y","u_raw","yerr"]}

sc = np.array([x0[0], x0[1], 0.0]); xf = x0.copy(); t = 0.0
for i in range(N+1):
    _, d = cont_deriv(sc, t)
    C["t"][i]=t; C["x1"][i]=sc[0]; C["x2"][i]=sc[1]; C["y"][i]=d["y"]
    C["ystar"][i]=ystar(t); C["u"][i]=d["u"]; C["e"][i]=d["e"]; C["L"][i]=d["L"]
    C["yerr"][i]=d["yerr"]; C["rho"][i]=d["rho"]; C["ufl_dem"][i]=d["ufl_demand"]; C["H"][i]=d["H"]
    _, uraw, _ = fl_deriv(xf, t)
    F["t"][i]=t; F["x1"][i]=xf[0]; F["y"][i]=h(xf); F["u_raw"][i]=abs(uraw)
    F["yerr"][i]=abs(h(xf)-ystar(t))
    if i < N:
        sc = rk4(cont_deriv, sc, t); xf = rk4_fl(xf, t); t += dt

# ---------------- summary ----------------
sing = np.abs(np.abs(C["x1"]) - x1s) < 0.02          # near-singular samples (our traj)
reg  = np.abs(C["L"]) > 0.3
print("=== dynamic relative-degree-1 tracking through a control singularity ===")
print(f"k={k}, lam(FL)={lam}, dt={dt}, T={T}")
print(f"min |Lambda| on our trajectory      : {np.abs(C['L']).min():.3e}  (Lambda=0 at x1=+-{x1s:.3f})")
print(f"CONTINUATION  max |u|               : {np.abs(C['u']).max():.3f}")
print(f"CONTINUATION  tracking |y-y*|  reg/max: {C['yerr'][reg].mean():.3e} / {C['yerr'].max():.3e}")
print(f"CONTINUATION  |e|=|t-mu|  reg/max/final: {np.abs(C['e'][reg]).mean():.3e} / {np.abs(C['e']).max():.3e} / {abs(C['e'][-1]):.3e}  (1/k={1/k})")
print(f"CONTINUATION  x1 range               : [{C['x1'].min():+.3f}, {C['x1'].max():+.3f}]  (|x1|<={x1s:.3f}=1/sqrt3 -> reflection)")
print(f"CONTINUATION  max |H| (identity)     : {np.abs(C['H']).max():.3e}  (should stay ~0)")
print(f"CONTINUATION  state bound |x1|,|x2| max: {np.abs(C['x1']).max():.3f}, {np.abs(C['x2']).max():.3f}  (minimum phase)")
print(f"FEEDBACK-LIN  peak |u| demand        : {F['u_raw'].max():.3e}  (diverges ~1/|Lambda|)")
print(f"FEEDBACK-LIN  tracking |y-y*| max     : {F['yerr'].max():.3e}  (fails at singularity)")
print(f"FL control demand along OUR path max : {C['ufl_dem'].max():.3e}")

# ---------------- plots ----------------
tt=C["t"]
fig,ax=plt.subplots(2,3,figsize=(15,8))
ax[0,0].plot(tt,C["ystar"],'r',lw=2,label='$y^*$')
ax[0,0].plot(tt,C["y"],'b',lw=1,label='ours $y=h(x)$')
ax[0,0].set_title('output tracking (continuation)'); ax[0,0].set_xlabel('t'); ax[0,0].legend(fontsize=8)

ax[0,1].plot(tt,C["x1"],'b'); ax[0,1].axhline(x1s,color='r',ls=':',lw=0.8)
ax[0,1].axhline(-x1s,color='r',ls=':',lw=0.8)
ax[0,1].set_title(r'$x_1(t)$ near $\pm1/\sqrt{3}$ (singular)'); ax[0,1].set_xlabel('t')

ax[0,2].plot(tt,C["L"],'b'); ax[0,2].axhline(0,color='k',lw=0.6)
ax[0,2].set_title(r'decoupling $\Lambda=3x_1^2-1$ (hits 0)'); ax[0,2].set_xlabel('t')

ax[1,0].plot(tt,C["e"],'b'); ax[1,0].axhline(1/k,color='g',ls='--',lw=0.8,label='1/k')
ax[1,0].axhline(-1/k,color='g',ls='--',lw=0.8)
ax[1,0].set_title(r'locking error $e=t-\mu$'); ax[1,0].set_xlabel('t'); ax[1,0].legend(fontsize=8)

ax[1,1].plot(tt,C["x2"],'b')
ax[1,1].set_title(r'internal state $x_2(t)$ (bounded: min. phase)'); ax[1,1].set_xlabel('t')

ax[1,2].semilogy(tt,np.maximum(C["ufl_dem"],1e-3),'r',lw=1,label='FL demand $|u_{FL}|$')
ax[1,2].semilogy(tt,np.maximum(np.abs(C["u"]),1e-3),'b',label='ours $|u|$')
ax[1,2].set_title('control effort: ours vs feedback-lin (log)'); ax[1,2].set_xlabel('t'); ax[1,2].legend(fontsize=8)

plt.tight_layout(); plt.savefig("dynamic_rd1_results.png",dpi=110)
print("\nsaved dynamic_rd1_results.png")


==> anc/sim_dynamic_rd2.py <==
"""
Relative-degree-TWO tracking through a control (decoupling) singularity, via the
filtered-error reduction to relative degree one.

Plant (n=3, m=1, relative degree 2):
    x1' = x2
    x2' = alpha(x) + beta(x) u,   alpha = -x1 - x2 + 0.3 z,  beta = 3 x1^2 - 1
    z'  = -z + 0.5 x1             (internal / zero dynamics, ISS -> minimum phase)
    y   = h(x) = x1
The decoupling term is beta(x)=3x1^2-1, vanishing at x1=+-1/sqrt(3): there the
relative degree is lost and feedback linearization u=(v-alpha)/beta diverges.

Reduction: filtered error  sigma = (y'-y*') + lam (y-y*)  has relative degree 1,
    sigma' = a_sig(x,t) + beta(x) u,
    a_sig  = alpha - y*'' + lam (x2 - y*').
The continuation controller regulates sigma -> 0 (shifted homotopy, mu(0)=-1),
so (d/dt+lam)(y-y*)=sigma->0 and y->y* through a stable first-order filter.
Compared against exact feedback linearization u=(v-alpha)/beta,
    v = y*'' - c1 (y'-y*') - c0 (y-y*),  c0=25, c1=10  (Hurwitz error dynamics).
"""
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

k, lam, dt, T = 100.0, 5.0, 1e-4, 12.0
cH = k                                    # Baumgarte constraint-stabilization gain
omega, Amp = 1.0, 0.7                     # y*=0.7 sin t: x1=y crosses +-1/sqrt3
c0, c1 = 25.0, 10.0                       # FL outer-loop error dynamics (wn=5, zeta=1)
x1s = 1/np.sqrt(3)

def alpha(x): return -x[0] - x[1] + 0.3*x[2]
def beta(x):  return 3*x[0]**2 - 1.0
def ystar(t):  return Amp*np.sin(omega*t)
def yd(t):     return Amp*omega*np.cos(omega*t)
def ydd(t):    return -Amp*omega**2*np.sin(omega*t)

x0 = np.array([0.0, 0.0, 0.0])
def sigma(x, t): return (x[1] - yd(t)) + lam*(x[0] - ystar(t))
sig0 = sigma(x0, 0.0)                      # = -0.7 (nonzero -> transversal anchor)

# ---------------- continuation controller (state x1,x2,z,mu) ----------------
def cont_deriv(s, t):
    x = s[:3]; mu = s[3]
    b_ = beta(x); a_sig = alpha(x) - ydd(t) + lam*(x[1] - yd(t))
    e = t - mu
    Hval = sigma(x, t) - sig0 + (mu - t + 1)*sig0   # homotopy constraint (Baumgarte)
    A = np.array([b_, sig0]); AAT = b_*b_ + sig0*sig0
    B = a_sig - sig0
    cp = -A*((B + cH*Hval)/AAT)
    n = np.array([-sig0, b_]); n /= np.hypot(sig0, b_)
    if n[1] < 0: n = -n
    c = cp + k*e*n
    u, mudot = c[0], c[1]
    dx = np.array([x[1], alpha(x) + b_*u, -x[2] + 0.5*x[0]])
    v = ydd(t) - c1*(x[1]-yd(t)) - c0*(x[0]-ystar(t))
    return np.array([dx[0], dx[1], dx[2], mudot]), dict(u=u, e=e, beta=b_,
        y=x[0], sig=sigma(x,t), yerr=abs(x[0]-ystar(t)), z=x[2], H=Hval,
        ufl_dem=abs((v - alpha(x))/b_))

# ---------------- exact feedback linearization (state x1,x2,z) ----------------
UMAX = 1e5
def fl_deriv(x, t):
    b_ = beta(x)
    v = ydd(t) - c1*(x[1]-yd(t)) - c0*(x[0]-ystar(t))
    u_raw = (v - alpha(x))/b_
    u = np.clip(u_raw, -UMAX, UMAX)
    return np.array([x[1], alpha(x) + b_*u, -x[2] + 0.5*x[0]]), u_raw

def rk4(deriv, s, t):
    a1 = deriv(s, t)[0]; a2 = deriv(s+0.5*dt*a1, t+0.5*dt)[0]
    a3 = deriv(s+0.5*dt*a2, t+0.5*dt)[0]; a4 = deriv(s+dt*a3, t+dt)[0]
    return s + (dt/6.0)*(a1+2*a2+2*a3+a4)
def rk4_fl(x, t):
    a1 = fl_deriv(x, t)[0]; a2 = fl_deriv(x+0.5*dt*a1, t+0.5*dt)[0]
    a3 = fl_deriv(x+0.5*dt*a2, t+0.5*dt)[0]; a4 = fl_deriv(x+dt*a3, t+dt)[0]
    return x + (dt/6.0)*(a1+2*a2+2*a3+a4)

# ---------------- integrate ----------------
N = int(round(T/dt))
C = {kk: np.zeros(N+1) for kk in ["t","y","ystar","u","e","beta","sig","yerr","z","H","ufl_dem"]}
F = {kk: np.zeros(N+1) for kk in ["t","y","u_raw","yerr"]}
sc = np.array([x0[0], x0[1], x0[2], -1.0]); xf = x0.copy(); t = 0.0   # mu(0) = -1
for i in range(N+1):
    _, d = cont_deriv(sc, t)
    C["t"][i]=t; C["y"][i]=d["y"]; C["ystar"][i]=ystar(t); C["u"][i]=d["u"]
    C["e"][i]=d["e"]; C["beta"][i]=d["beta"]; C["sig"][i]=d["sig"]
    C["yerr"][i]=d["yerr"]; C["z"][i]=d["z"]; C["H"][i]=d["H"]; C["ufl_dem"][i]=d["ufl_dem"]
    _, uraw = fl_deriv(xf, t)
    F["t"][i]=t; F["y"][i]=xf[0]; F["u_raw"][i]=abs(uraw); F["yerr"][i]=abs(xf[0]-ystar(t))
    if i < N:
        sc = rk4(cont_deriv, sc, t); xf = rk4_fl(xf, t); t += dt

# ---------------- summary ----------------
reg = np.abs(C["beta"]) > 0.3
print("=== relative-degree-2 tracking through a control singularity (beta=0) ===")
print(f"k={k}, lam={lam}, dt={dt}, T={T}")
print(f"min |beta| on our trajectory        : {np.abs(C['beta']).min():.3e}  (beta=0 at x1=+-{x1s:.3f})")
print(f"CONTINUATION  crosses beta=0 (y range): [{C['y'].min():+.3f}, {C['y'].max():+.3f}]"
      f"  (|y|>1/sqrt3={x1s:.3f} -> genuine crossing)")
print(f"CONTINUATION  max |u|                : {np.abs(C['u']).max():.3f}")
print(f"CONTINUATION  tracking |y-y*| reg/max : {C['yerr'][reg].mean():.3e} / {C['yerr'].max():.3e}")
print(f"CONTINUATION  |sigma| reg/max         : {np.abs(C['sig'][reg]).mean():.3e} / {np.abs(C['sig']).max():.3e}")
print(f"CONTINUATION  |e|=|t-mu| reg/final    : {np.abs(C['e'][reg]).mean():.3e} / {abs(C['e'][-1]):.3e}  (1/k={1/k})")
print(f"CONTINUATION  internal |z| max        : {np.abs(C['z']).max():.3f}  (minimum phase)")
print(f"CONTINUATION  max |H| (identity)      : {np.abs(C['H']).max():.3e}")
print(f"FEEDBACK-LIN  peak |u| demand         : {F['u_raw'].max():.3e}  (diverges ~1/|beta|)")
print(f"FEEDBACK-LIN  tracking |y-y*| max      : {F['yerr'].max():.3e}")
print(f"FL demand along OUR path max          : {C['ufl_dem'].max():.3e}")

# ---------------- plots ----------------
tt=C["t"]
fig,ax=plt.subplots(2,3,figsize=(15,8))
ax[0,0].plot(tt,C["ystar"],'r',lw=2,label='$y^*$'); ax[0,0].plot(tt,C["y"],'b',lw=1,label='ours $y$')
ax[0,0].set_title('output tracking (relative degree 2)'); ax[0,0].set_xlabel('t'); ax[0,0].legend(fontsize=8)
ax[0,1].plot(tt,C["beta"],'b'); ax[0,1].axhline(0,color='k',lw=0.6)
ax[0,1].set_title(r'decoupling $\beta=3x_1^2-1$ (crosses 0)'); ax[0,1].set_xlabel('t')
ax[0,2].plot(tt,C["sig"],'b'); ax[0,2].axhline(0,color='k',lw=0.6)
ax[0,2].set_title(r'filtered error $\sigma\to0$ (RD-1 variable)'); ax[0,2].set_xlabel('t')
ax[1,0].plot(tt,C["e"],'b'); ax[1,0].axhline(1/k,color='g',ls='--',lw=0.8,label='1/k'); ax[1,0].axhline(-1/k,color='g',ls='--',lw=0.8)
ax[1,0].set_title(r'locking error $e=t-\mu$'); ax[1,0].set_xlabel('t'); ax[1,0].legend(fontsize=8)
ax[1,1].plot(tt,C["z"],'b'); ax[1,1].set_title(r'internal state $z(t)$ (min. phase)'); ax[1,1].set_xlabel('t')
ax[1,2].semilogy(tt,np.maximum(C["ufl_dem"],1e-3),'r',lw=1,label='FL demand $|u_{FL}|$')
ax[1,2].semilogy(tt,np.maximum(np.abs(C["u"]),1e-3),'b',label='ours $|u|$')
ax[1,2].set_title('control effort: ours vs FL (log)'); ax[1,2].set_xlabel('t'); ax[1,2].legend(fontsize=8)
plt.tight_layout(); plt.savefig("dynamic_rd2_results.png",dpi=110)
print("\nsaved dynamic_rd2_results.png")


==> anc/sim_locking_comparison.py <==
"""
Locking-law comparison on the toy example (cubic output map):

    x' = u,   y = h(x) = x^3 - x,   reference  y*(t) = -6 cos(t)

Three choices of the null-space (locking) coefficient gamma in

    cdot = -(A^+)(B + cH*H) + gamma * n_hat,     A = [Dh(x) | b(t)]:

  P  : gamma = k e                            -> steady locking error ~ 1/k
  FF : gamma = sat_M((1-d)/rho) + k e         -> exact locking (model-based),
       (d, rho computed by the controller anyway: d = mu'-component of the
        particular solution, rho = mu'-component of the unit kernel)
  PI : gamma = sat(kp e + ki \int e)          -> exact locking (model-free),
       with conditional-integration (clamping) anti-windup, the industrial
       standard: compute the unclamped output gam_raw = kp e + ki q (+ ff);
       integrate only if gam_raw is NOT saturated in the direction the error
       pushes; then clamp the output.  Through a fold crossing the error
       grows, the output saturates, and integration freezes automatically --
       no knowledge of the authority rho is needed.

The run crosses both decoupling singularities x = +-1/sqrt(3) twice per
period (continuity-oriented kernel), so the comparison also shows that all
three laws stay bounded through the crossings and differ only in the
regular-region steady error.  Generates locking_comparison.png.
"""
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

k, dt, T = 20.0, 2e-4, 12.0
kp, ki   = k, k*k/4.0            # PI gains (critically damped at rho ~ 1)
M        = 25.0                  # feedforward saturation level
rho_min  = 0.2                   # gate for the FF term (authority collapse)
gam_max, gam_min = 25.0, -25.0   # PI output clamp (anti-windup limits)
xs = 1/np.sqrt(3)

def h(x):          return x**3 - x
def Dh(x):         return 3*x**2 - 1.0
def ystar(t):      return -6.0*np.cos(t)
def ystar_dot(t):  return  6.0*np.sin(t)

x0 = -2.0                        # h(-2) = -6 = y*(0)  -> mu(0) = 0
y0 = h(x0)
cH = k                           # Baumgarte constraint-stabilization gain

def flow(s, t, prev, law):
    """state s = (x, mu, qI); returns sdot and diagnostics"""
    x, mu, qI = s
    L = Dh(x); b = y0 - ystar(t); e = t - mu
    AAT = L*L + b*b
    Hval = h(x) - ystar(t) + (mu - t)*b
    B = -b - ystar_dot(t)*(1.0 - e)
    cp = -np.array([L, b])*((B + cH*Hval)/AAT)
    d  = cp[1]                                   # drift: mu'-part of particular
    n = np.array([-b, L]); n /= np.hypot(b, L)
    if prev is None:
        if n[1] < 0: n = -n
    elif n @ prev < 0:
        n = -n                                   # continuity: cross the folds
    rho = n[1]
    qIdot = 0.0
    if law == "P":
        gam = k*e
    elif law == "FF":
        gff = np.clip((1.0 - d)/rho, -M, M) if abs(rho) >= rho_min else 0.0
        gam = gff + k*e
    elif law == "PI":
        ff = 0.0                                # feedforward slot (pure PI here)
        # unclamped regulator output
        gam_raw = kp*e + ki*qI + ff
        # integrator clamping: if the output is not saturated -> allow integration
        if ((e > 0 and gam_raw <= gam_max) or (e < 0 and gam_raw >= gam_min)):
            qIdot = e
        else:
            qIdot = 0.0
        # clamp the output of the regulator
        gam = min(max(gam_raw, gam_min), gam_max)
    c2 = cp + gam*n
    diag = dict(e=e, L=L, y=h(x), rho=rho, n=n, u=c2[0],
                yerr=abs(h(x)-ystar(t)), H=abs(Hval))
    return np.array([c2[0], c2[1], qIdot]), diag

def run(law):
    N = int(round(T/dt))
    log = {kk: np.zeros(N+1) for kk in ["t","x","e","L","rho","yerr","u","H"]}
    s = np.array([x0, 0.0, 0.0]); t = 0.0
    _, d0 = flow(s, 0.0, None, law); prev = d0["n"]
    for i in range(N+1):
        _, d = flow(s, t, prev, law)
        log["t"][i]=t; log["x"][i]=s[0]; log["e"][i]=d["e"]; log["L"][i]=d["L"]
        log["rho"][i]=d["rho"]; log["yerr"][i]=d["yerr"]; log["u"][i]=d["u"]
        log["H"][i]=d["H"]
        if i < N:
            k1,_ = flow(s, t, prev, law)
            k2,_ = flow(s+0.5*dt*k1, t+0.5*dt, prev, law)
            k3,_ = flow(s+0.5*dt*k2, t+0.5*dt, prev, law)
            k4,_ = flow(s+dt*k3, t+dt, prev, law)
            s = s + (dt/6.0)*(k1+2*k2+2*k3+k4); t += dt; prev = d["n"]
    return log

logs = {law: run(law) for law in ["P", "FF", "PI"]}

# ---------------- summary ----------------
print("=== locking-law comparison: P vs FF vs PI (toy cubic, both folds crossed) ===")
print(f"k={k}, kp={kp}, ki={ki}, M={M}, rho_min={rho_min}, dt={dt}, T={T}  (1/k={1/k})")
for law in ["P", "FF", "PI"]:
    lg = logs[law]
    reg = np.abs(lg["L"]) > 0.3
    tail = reg & (lg["t"] > 2.0)          # regular region, after initial transient
    print(f"[{law:2}] |e| reg mean/med : {np.abs(lg['e'][tail]).mean():.3e} / "
          f"{np.median(np.abs(lg['e'][tail])):.3e}   "
          f"|e| max {np.abs(lg['e']).max():.3e}   "
          f"yerr reg mean {lg['yerr'][tail].mean():.3e}   "
          f"yerr max {lg['yerr'].max():.2f}   "
          f"max|u| {np.abs(lg['u']).max():.1f}   max|H| {lg['H'].max():.1e}")

# ---------------- figure ----------------
cols = dict(P="tab:red", FF="tab:blue", PI="tab:green")
lbls = dict(P=r"P: $\gamma = k e$",
            FF=r"FF: $\gamma = \mathrm{sat}((1-d)/\rho) + k e$",
            PI=r"PI: $\gamma = k_p e + k_i \int e$")

fig, ax = plt.subplots(1, 3, figsize=(13.5, 4.0))

# fold-crossing instants (from the P run: |L| minima below threshold)
lgP = logs["P"]; sing = np.abs(lgP["L"]) < 0.02
for a in ax:
    for tsing in lgP["t"][sing][::400]:
        a.axvline(tsing, color='0.8', lw=0.8, zorder=0)

for law in ["P", "FF", "PI"]:
    lg = logs[law]
    ax[0].plot(lg["t"], lg["e"], color=cols[law], lw=1.0, label=lbls[law])
    ax[1].plot(lg["t"], lg["yerr"], color=cols[law], lw=1.0, label=lbls[law])
    ax[2].plot(lg["t"], lg["e"], color=cols[law], lw=1.0, label=lbls[law])

ax[0].axhline(1/k, color='k', ls=':', lw=1.0)
ax[0].axhline(0, color='k', lw=0.6)
ax[0].text(0.15, 1.15/k, r'$1/k$', fontsize=9)
ax[0].set_xlabel('t'); ax[0].set_ylabel(r'$e = t-\mu$')
ax[0].set_ylim(-0.12, 0.20)
ax[0].set_title('locking error (transients clipped)')
ax[0].legend(fontsize=7, loc='upper left')

ax[1].set_xlabel('t'); ax[1].set_ylabel(r'$|y-y^*|$')
ax[1].set_ylim(0, 1.2)
ax[1].set_title('output error (transients clipped)')

ax[2].set_xlabel('t'); ax[2].set_ylabel(r'$e$')
ax[2].set_xlim(8.1, 10.8); ax[2].set_ylim(-0.02, 0.09)
ax[2].axhline(0, color='k', lw=0.6)
ax[2].axhline(1/k, color='k', ls=':', lw=1.0)
ax[2].set_title('regular-region zoom (linear)')

plt.tight_layout(); plt.savefig("locking_comparison.png", dpi=130); plt.close()
print("saved locking_comparison.png")


==> anc/sim_toy.py <==
"""
Toy example (Notes_newton.tex Sec. 9.1): scalar homotopy-continuation tracking
through the two singular points of a cubic output map.

    x' = u,   y = h(x) = x(x^2 - 1) = x^3 - x,   reference  y*(t) = -6 cos(t)

This is the kinematic / root-finding case of Sec. 6 with n = m = 1 (f=0, g=1).
Dh(x) = 3x^2 - 1 vanishes at x = +-1/sqrt(3), where h is non-invertible and
continuous-Newton  x' = Dh(x)^{-1} y*'  blows up.  The augmented continuation
crosses both folds with bounded speed.

Continuation flow, state c = (x, mu):
    A     = [ Dh(x) | b(t) ],   b(t) = h(x0) - y*(t)
    B     = -b - y*'(t)(1 - e), e = t - mu
    cdot  = -A^+ B + k e n_hat, A^+ = A^T (A A^T)^{-1}
    n_hat = unit kernel of A, oriented so rho = n_hat[1] >= 0

Regenerates toy_y.png, toy_x.png, toy_mu.png in the style of the other sims.
"""
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

k, dt, T = 100.0, 1e-4, 10.0
xs = 1/np.sqrt(3)                         # singular points x = +-1/sqrt(3)

def h(x):      return x**3 - x
def Dh(x):     return 3*x**2 - 1.0
def ystar(t):      return -6.0*np.cos(t)
def ystar_dot(t):  return  6.0*np.sin(t)

x0 = -2.0                                 # h(-2) = -6 = y*(0)  -> mu(0) = 0
y0 = h(x0)

cH = k                                     # constraint-stabilization gain (Baumgarte)
def flow(s, t, prev):
    x, mu = s
    L = Dh(x); b = y0 - ystar(t); e = t - mu
    AAT = L*L + b*b
    Hval = h(x) - ystar(t) + (mu - t)*b   # homotopy constraint value (should be 0)
    B = -b - ystar_dot(t)*(1.0 - e)
    # min-norm particular (x', mu') with Baumgarte term -cH*H so that
    # d/dt H = -cH H: the flow only *conserves* H, this drives it back to 0
    # and prevents drift accumulated over repeated violent fold crossings.
    cp = -np.array([L, b])*((B + cH*Hval)/AAT)
    n = np.array([-b, L]); n /= np.hypot(b, L)
    if prev is None:
        if n[1] < 0: n = -n               # seed: rho>=0 (advance mu forward)
    elif n @ prev < 0:
        n = -n                            # continuity (arc-length): cross folds
    c = cp + k*e*n
    naive = abs(ystar_dot(t)/L) if abs(L) > 1e-12 else np.inf   # Newton demand
    diag = dict(u=c[0], e=e, L=L, y=h(x), rho=n[1], n=n,
                yerr=abs(h(x)-ystar(t)), naive=naive, H=abs(Hval))
    return c, diag

# ---------------- integrate (RK4, continuity-oriented kernel) ----------------
N = int(round(T/dt))
log = {kk: np.zeros(N+1) for kk in
       ["t","x","mu","y","yr","e","L","rho","yerr","u","naive","H"]}
s = np.array([x0, 0.0]); t = 0.0
_, d0 = flow(s, 0.0, None); prev = d0["n"]
for i in range(N+1):
    c, d = flow(s, t, prev)
    log["t"][i]=t; log["x"][i]=s[0]; log["mu"][i]=s[1]; log["y"][i]=d["y"]
    log["yr"][i]=ystar(t); log["e"][i]=d["e"]; log["L"][i]=d["L"]
    log["rho"][i]=d["rho"]; log["yerr"][i]=d["yerr"]; log["u"][i]=d["u"]
    log["naive"][i]=d["naive"]; log["H"][i]=d["H"]
    if i < N:
        k1,_ = flow(s, t, prev);              k2,_ = flow(s+0.5*dt*k1, t+0.5*dt, prev)
        k3,_ = flow(s+0.5*dt*k2, t+0.5*dt, prev); k4,_ = flow(s+dt*k3, t+dt, prev)
        s = s + (dt/6.0)*(k1+2*k2+2*k3+k4); t += dt; prev = d["n"]

# ---------------- summary ----------------
reg = np.abs(log["L"]) > 0.3
print("=== toy example: scalar continuation through two folds ===")
print(f"k={k}, dt={dt}, T={T}")
print(f"min |Dh| on trajectory        : {np.abs(log['L']).min():.3e}  (0 at x=+-{xs:.3f})")
print(f"x range                       : [{log['x'].min():+.3f}, {log['x'].max():+.3f}]")
print(f"tracking |y-y*| reg / max     : {log['yerr'][reg].mean():.3e} / {log['yerr'].max():.3e}")
print(f"|e|=|t-mu| reg / max / final  : {np.abs(log['e'][reg]).mean():.3e} / {np.abs(log['e']).max():.3e} / {abs(log['e'][-1]):.3e}  (1/k={1/k})")
print(f"max |u| (ours)                : {np.abs(log['u']).max():.3f}")
print(f"max naive Newton |y*'/Dh|     : {np.nanmax(log['naive'][np.isfinite(log['naive'])]):.3e}")
print(f"yerr median / 90th / 95th pct : {np.median(log['yerr']):.3e} / "
      f"{np.percentile(log['yerr'],90):.3e} / {np.percentile(log['yerr'],95):.3e}")
print(f"fraction of time yerr < 0.05  : {np.mean(log['yerr']<0.05):.3f}")
print(f"max |H| (constraint residual) : {log['H'].max():.3e}  (Baumgarte-stabilized)")

# ---------------- plots (three figures, matching paper references) ----------------
tt = log["t"]

# Figure 1: output tracking
plt.figure(figsize=(9, 4.5))
plt.plot(tt, log["yr"], 'r', lw=2, label=r'reference $y^*(t)=-6\cos t$')
plt.plot(tt, log["y"], 'b', lw=1, label=r'output $y=h(x(t))$')
plt.xlabel('t'); plt.ylabel('y'); plt.legend(fontsize=9)
plt.title('Toy example: output tracking through the folds')
plt.tight_layout(); plt.savefig("toy_y.png", dpi=130); plt.close()

# Figure 2: state x(t)
plt.figure(figsize=(9, 4.5))
plt.plot(tt, log["x"], 'b', lw=1, label=r'$x(t)$')
plt.axhline( xs, color='r', ls=':', lw=0.9, label=r'singular $x=\pm1/\sqrt{3}$')
plt.axhline(-xs, color='r', ls=':', lw=0.9)
plt.xlabel('t'); plt.ylabel('x'); plt.legend(fontsize=9)
plt.title(r'Toy example: state $x(t)$ crossing $\pm1/\sqrt{3}$')
plt.tight_layout(); plt.savefig("toy_x.png", dpi=130); plt.close()

# Figure 3: parameter mu vs time
plt.figure(figsize=(9, 4.5))
plt.plot(tt, tt, 'r', lw=2, label=r'time $t$')
plt.plot(tt, log["mu"], 'b', lw=1, label=r'parameter $\mu(t)$')
plt.xlabel('t'); plt.ylabel(r'$\mu$'); plt.legend(fontsize=9)
plt.title(r'Toy example: $\mu(t)$ locking to time $t$')
plt.tight_layout(); plt.savefig("toy_mu.png", dpi=130); plt.close()

print("saved toy_y.png, toy_x.png, toy_mu.png")

